QCD thermodynamics at non-zero isospin asymmetry

We study the thermodynamic properties of QCD at nonzero isospin chemical potential using improved staggered quarks at physical quark masses. In particular, we discuss the determination of the equation of state at zero and nonzero temperatures and show results. Using the results for the isospin density $n_I$, we also determine the phase diagram in the $(n_I,T)$-plane.

==> anc/bec_bound_chipt.dat <==
0 0
0.000061 1
0.000259 3
0.000668 5
0.00126 7
0.002058 9
0.003039 11
0.004263 13
0.005714 15
0.007677 17
0.011138 20
0.014601 23
0.016745 25
0.018701 27
0.021245 29
0.024036 31
0.027620 33
0.030172 35


==> anc/bec_bound_chipt_splineplot.dat <==
0 0
0.000061 1
0.000259 3
0.000668 5
0.00126 7
0.002058 9
0.003039 11
0.004263 13
0.005714 15
0.007677 17
0.011138 20


==> anc/energy_density_24x32_MS_0.dat <==
0 0 0
0 0 0
0.001 0 0
0.002 0 0
0.003 0 0
0.004 0 0
0.005 0 0
0.006 0 0
0.007 0 0
0.008 0 0
0.009 0 0
0.01 0 0
0.011 0 0
0.012 0 0
0.013 0 0
0.014 0 0
0.015 0 0
0.016 0 0
0.017 0 0
0.018 0 0
0.019 0 0
0.02 0 0
0.021 0 0
0.022 0 0
0.023 0 0
0.024 0 0
0.025 0 0
0.026 0 0
0.027 0 0
0.028 0 0
0.029 0 0
0.03 0 0
0.031 0 0
0.032 0 0
0.033 0 0
0.034 0 0
0.035 0 0
0.036 0 0
0.037 0 0
0.038 0 0
0.039 0 0
0.04 0 0
0.041 0 0
0.042 0 0
0.043 0 0
0.044 0 0
0.045 0 0
0.046 0 0
0.047 0 0
0.048 0 0
0.049 0 0
0.05 0 0
0.051 0 0
0.052 0 0
0.053 0 0
0.054 0 0
0.055 0 0
0.056 0 0
0.057 0 0
0.058 0 0
0.059 0 0
0.06 0 0
0.061 0 0
0.062 0 0
0.063 0 0
0.064 0 0
0.065 0 0
0.066 0 0
0.067 0 0
0.068 0 0
0.069 0 0
0.07 0 0
0.071 0 0
0.072 0 0
0.073 0 0
0.074 0 0
0.075 0 0
0.076 0 0
0.077 0 0
0.078 0 0
0.079 0 0
0.08 0 0
0.081 0 0
0.082 0 0
0.083 0 0
0.084 0 0
0.085 0 0
0.086 0 0
0.087 0 0
0.088 0 0
0.089 0 0
0.09 0 0
0.091 0 0
0.092 0 0
0.093 0 0
0.094 0 0
0.095 0 0
0.096 0 0
0.097 0 0
0.098 0 0
0.099 0 0
0.1 0 0
0.101 0 0
0.102 0 0
0.103 0 0
0.104 0 0
0.105 0 0
0.106 0 0
0.107 0 0
0.108 0 0
0.109 0 0
0.11 0 0
0.111 0 0
0.112 0 0
0.113 0 0
0.114 0 0
0.115 0 0
0.116 0 0
0.117 0 0
0.118 0 0
0.119 0 0
0.12 0 0
0.121 0 0
0.122 0 0
0.123 0 0
0.124 0 0
0.125 0 0
0.126 0 0
0.127 0 0
0.128 0 0
0.129 0 0
0.13 0 0
0.131 0 0
0.132 0 0
0.133 0 0
0.134 0 0
0.135 0 0
0.136 0 0
0.137 0 0
0.138 0 0
0.139 0 0
0.14 0 0
0.141 0 0
0.142 0 0
0.143 0 0
0.144 0 0
0.145 0 0
0.146 0 0
0.147 0 0
0.148 0 0
0.149 0 0
0.15 0 0
0.151 0 0
0.152 0 0
0.153 0 0
0.154 0 0
0.155 0 0
0.156 0 0
0.157 0 0
0.158 0 0
0.159 0 0
0.16 0 0
0.161 0 0
0.162 0 0
0.163 0 0
0.164 0 0
0.165 0 0
0.166 0 0
0.167 0 0
0.168 0 0
0.169 0 0
0.17 0 0
0.171 0 0
0.172 0 0
0.173 0 0
0.174 0 0
0.175 0 0
0.176 0 0
0.177 0 0
0.178 0 0
0.179 0 0
0.18 0 0
0.181 0 0
0.182 0 0
0.183 0 0
0.184 0 0
0.185 0 0
0.186 0 0
0.187 0 0
0.188 0 0
0.189 0 0
0.19 0 0
0.191 0 0
0.192 0 0
0.193 0 0
0.194 0 0
0.195 0 0
0.196 0 0
0.197 0 0
0.198 0 0
0.199 0 0
0.2 0 0
0.201 0 0
0.202 0 0
0.203 0 0
0.204 0 0
0.205 0 0
0.206 0 0
0.207 0 0
0.208 0 0
0.209 0 0
0.21 0 0
0.211 0 0
0.212 0 0
0.213 0 0
0.214 0 0
0.215 0 0
0.216 0 0
0.217 0 0
0.218 0 0
0.219 0 0
0.22 0 0
0.221 0 0
0.222 0 0
0.223 0 0
0.224 0 0
0.225 0 0
0.226 0 0
0.227 0 0
0.228 0 0
0.229 0 0
0.23 0 0
0.231 0 0
0.232 0 0
0.233 0 0
0.234 0 0
0.235 0 0
0.236 0 0
0.237 0 0
0.238 0 0
0.239 0 0
0.24 0 0
0.241 0 0
0.242 0 0
0.243 0 0
0.244 0 0
0.245 0 0
0.246 0 0
0.247 0 0
0.248 0 0
0.249 0 0
0.25 0 0
0.251 0 0
0.252 0 0
0.253 0 0
0.254 0 0
0.255 0 0
0.256 0 0
0.257 0 0
0.258 0 0
0.259 0 0
0.26 0 0
0.261 0 0
0.262 0 0
0.263 0 0
0.264 0 0
0.265 0 0
0.266 0 0
0.267 0 0
0.268 0 0
0.269 0 0
0.27 0 0
0.271 0 0
0.272 0 0
0.273 0 0
0.274 0 0
0.275 0 0
0.276 0 0
0.277 0 0
0.278 0 0
0.279 0 0
0.28 0 0
0.281 0 0
0.282 0 0
0.283 0 0
0.284 0 0
0.285 0 0
0.286 0 0
0.287 0 0
0.288 0 0
0.289 0 0
0.29 0 0
0.291 0 0
0.292 0 0
0.293 0 0
0.294 0 0
0.295 0 0
0.296 0 0
0.297 0 0
0.298 0 0
0.299 0 0
0.3 0 0
0.301 0 0
0.302 0 0
0.303 0 0
0.304 0 0
0.305 0 0
0.306 0 0
0.307 0 0
0.308 0 0
0.309 0 0
0.31 0 0
0.311 0 0
0.312 0 0
0.313 0 0
0.314 0 0
0.315 0 0
0.316 0 0
0.317 0 0
0.318 0 0
0.319 0 0
0.32 0 0
0.321 0 0
0.322 0 0
0.323 0 0
0.324 0 0
0.325 0 0
0.326 0 0
0.327 0 0
0.328 0 0
0.329 0 0
0.33 0 0
0.331 0 0
0.332 0 0
0.333 0 0
0.334 0 0
0.335 0 0
0.336 0 0
0.337 0 0
0.338 0 0
0.339 0 0
0.34 0 0
0.341 0 0
0.342 0 0
0.343 0 0
0.344 0 0
0.345 0 0
0.346 0 0
0.347 0 0
0.348 0 0
0.349 0 0
0.35 0 0
0.351 0 0
0.352 0 0
0.353 0 0
0.354 0 0
0.355 0 0
0.356 0 0
0.357 0 0
0.358 0 0
0.359 0 0
0.36 0 0
0.361 0 0
0.362 0 0
0.363 0 0
0.364 0 0
0.365 0 0
0.366 0 0
0.367 0 0
0.368 0 0
0.369 0 0
0.37 0 0
0.371 0 0
0.372 0 0
0.373 0 0
0.374 0 0
0.375 0 0
0.376 0 0
0.377 0 0
0.378 0 0
0.379 0 0
0.38 0 0
0.381 0 0
0.382 0 0
0.383 0 0
0.384 0 0
0.385 0 0
0.386 0 0
0.387 0 0
0.388 0 0
0.389 0 0
0.39 0 0
0.391 0 0
0.392 0 0
0.393 0 0
0.394 0 0
0.395 0 0
0.396 0 0
0.397 0 0
0.398 0 0
0.399 0 0
0.4 0 0
0.401 0 0
0.402 0 0
0.403 0 0
0.404 0 0
0.405 0 0
0.406 0 0
0.407 0 0
0.408 0 0
0.409 0 0
0.41 0 0
0.411 0 0
0.412 0 0
0.413 0 0
0.414 0 0
0.415 0 0
0.416 0 0
0.417 0 0
0.418 0 0
0.419 0 0
0.42 0 0
0.421 0 0
0.422 0 0
0.423 0 0
0.424 0 0
0.425 0 0
0.426 0 0
0.427 0 0
0.428 0 0
0.429 0 0
0.43 0 0
0.431 0 0
0.432 0 0
0.433 0 0
0.434 0 0
0.435 0 0
0.436 0 0
0.437 0 0
0.438 0 0
0.439 0 0
0.44 0 0
0.441 0 0
0.442 0 0
0.443 0 0
0.444 0 0
0.445 0 0
0.446 0 0
0.447 0 0
0.448 0 0
0.449 0 0
0.45 0 0
0.451 0 0
0.452 0 0
0.453 0 0
0.454 0 0
0.455 0 0
0.456 0 0
0.457 0 0
0.458 0 0
0.459 0 0
0.46 0 0
0.461 0 0
0.462 0 0
0.463 0 0
0.464 0 0
0.465 0 0
0.466 0 0
0.467 0 0
0.468 0 0
0.469 0 0
0.47 0 0
0.471 0 0
0.472 0 0
0.473 0 0
0.474 0 0
0.475 0 0
0.476 0 0
0.477 0 0
0.478 0 0
0.479 0 0
0.48 0 0
0.481 0 0
0.482 0 0
0.483 0 0
0.484 0 0
0.485 0 0
0.486 0 0
0.487 0 0
0.488 0 0
0.489 0 0
0.49 0 0
0.491 0 0
0.492 0 0
0.493 0 0
0.494 0 0
0.495 0 0
0.496 0 0
0.497 0 0
0.498 0 0
0.499 0 0
0.5 0 0
0.501 0.00404683 0.000162929
0.502 0.00807766 0.000325213
0.503 0.0120926 0.000486857
0.504 0.0160919 0.000647867
0.505 0.0200755 0.000808247
0.506 0.0240436 0.000968002
0.507 0.0279963 0.00112714
0.508 0.0319338 0.00128566
0.509 0.0358562 0.00144358
0.51 0.0397636 0.00160089
0.511 0.0436562 0.0017576
0.512 0.047534 0.00191373
0.513 0.0513972 0.00206926
0.514 0.055246 0.00222422
0.515 0.0590805 0.0023786
0.516 0.0629009 0.00253241
0.517 0.0667071 0.00268565
0.518 0.0704995 0.00283833
0.519 0.074278 0.00299046
0.52 0.0780428 0.00314203
0.521 0.0817941 0.00329306
0.522 0.0855319 0.00344354
0.523 0.0892564 0.00359348
0.524 0.0929677 0.00374289
0.525 0.0966659 0.00389177
0.526 0.100351 0.00404013
0.527 0.104024 0.00418797
0.528 0.107683 0.0043353
0.529 0.11133 0.00448213
0.53 0.114964 0.00462847
0.531 0.118586 0.00477432
0.532 0.122196 0.00491968
0.533 0.125793 0.00506456
0.534 0.129378 0.00520894
0.535 0.132951 0.00535281
0.536 0.136513 0.00549619
0.537 0.140063 0.00563906
0.538 0.143601 0.00578142
0.539 0.147127 0.00592326
0.54 0.150643 0.00606461
0.541 0.154147 0.00620553
0.542 0.157639 0.00634612
0.543 0.16112 0.00648652
0.544 0.16459 0.00662685
0.545 0.168048 0.00676724
0.546 0.171495 0.00690775
0.547 0.174931 0.00704842
0.548 0.178356 0.00718916
0.549 0.18177 0.00732983
0.55 0.185175 0.00747027
0.551 0.18857 0.00761031
0.552 0.191955 0.00774974
0.553 0.195332 0.00788834
0.554 0.198701 0.00802596
0.555 0.202061 0.00816257
0.556 0.205412 0.00829828
0.557 0.208751 0.00843322
0.558 0.212078 0.00856757
0.559 0.215391 0.00870153
0.56 0.21869 0.00883537
0.561 0.221972 0.00896931
0.562 0.225238 0.00910339
0.563 0.22849 0.00923726
0.564 0.231735 0.00936998
0.565 0.234976 0.00950043
0.566 0.23822 0.00962736
0.567 0.241471 0.00974933
0.568 0.244734 0.0098648
0.569 0.248015 0.00997234
0.57 0.251318 0.0100707
0.571 0.254641 0.0101596
0.572 0.257985 0.0102395
0.573 0.261349 0.0103134
0.574 0.264733 0.010382
0.575 0.268136 0.010447
0.576 0.271558 0.0105099
0.577 0.274998 0.0105727
0.578 0.278456 0.0106375
0.579 0.28193 0.010707
0.58 0.285422 0.0107838
0.581 0.288929 0.0108713
0.582 0.292452 0.0109728
0.583 0.295991 0.0110922
0.584 0.299544 0.0112334
0.585 0.303111 0.0114008
0.586 0.306691 0.0115986
0.587 0.310285 0.0118313
0.588 0.313891 0.0121004
0.589 0.317509 0.0124044
0.59 0.321138 0.01274
0.591 0.324778 0.0131026
0.592 0.328429 0.0134862
0.593 0.332089 0.0138839
0.594 0.335759 0.014288
0.595 0.339437 0.01469
0.596 0.343124 0.0150814
0.597 0.346818 0.015453
0.598 0.350519 0.0157966
0.599 0.354226 0.0161084
0.6 0.35794 0.0163876
0.601 0.361659 0.0166337
0.602 0.365382 0.0168465
0.603 0.36911 0.0170261
0.604 0.372841 0.0171729
0.605 0.376576 0.0172874
0.606 0.380312 0.0173703
0.607 0.384051 0.0174226
0.608 0.387791 0.0174452
0.609 0.391532 0.0174392
0.61 0.395272 0.017406
0.611 0.399013 0.0173467
0.612 0.402752 0.0172629
0.613 0.406489 0.017156
0.614 0.410224 0.0170277
0.615 0.413957 0.0168796
0.616 0.417685 0.0167135
0.617 0.42141 0.0165314
0.618 0.42513 0.0163351
0.619 0.428844 0.0161267
0.62 0.432552 0.0159083
0.621 0.436254 0.0156822
0.622 0.439949 0.0154506
0.623 0.443636 0.0152159
0.624 0.447314 0.0149806
0.625 0.450983 0.0147472
0.626 0.454642 0.0145182
0.627 0.458291 0.0142962
0.628 0.461929 0.0140839
0.629 0.465555 0.0138837
0.63 0.469168 0.0136982
0.631 0.472769 0.0135298
0.632 0.476356 0.0133807
0.633 0.479929 0.013253
0.634 0.483486 0.0131484
0.635 0.487028 0.0130685
0.636 0.490554 0.0130143
0.637 0.494063 0.0129865
0.638 0.497554 0.0129855
0.639 0.501027 0.0130111
0.64 0.50448 0.0130628
0.641 0.507914 0.0131397
0.642 0.511328 0.0132404
0.643 0.51472 0.0133632
0.644 0.518091 0.0135062
0.645 0.521439 0.0136671
0.646 0.524764 0.0138436
0.647 0.528066 0.0140333
0.648 0.531343 0.0142339
0.649 0.534597 0.0144433
0.65 0.537827 0.0146596
0.651 0.541033 0.0148812
0.652 0.544216 0.0151065
0.653 0.547375 0.0153342
0.654 0.550512 0.0155629
0.655 0.553625 0.0157914
0.656 0.556716 0.0160188
0.657 0.559784 0.0162442
0.658 0.562829 0.0164667
0.659 0.565852 0.0166855
0.66 0.568852 0.0169001
0.661 0.571831 0.0171098
0.662 0.574788 0.0173142
0.663 0.577722 0.0175127
0.664 0.580635 0.017705
0.665 0.583527 0.0178907
0.666 0.586397 0.0180695
0.667 0.589246 0.0182411
0.668 0.592074 0.0184054
0.669 0.594881 0.0185621
0.67 0.597668 0.018711
0.671 0.600434 0.018852
0.672 0.603179 0.018985
0.673 0.605905 0.0191099
0.674 0.60861 0.0192267
0.675 0.611295 0.0193351
0.676 0.613961 0.0194353
0.677 0.616607 0.0195272
0.678 0.619233 0.0196108
0.679 0.621841 0.0196861
0.68 0.624429 0.0197531
0.681 0.626999 0.0198118
0.682 0.629549 0.0198623
0.683 0.632081 0.0199046
0.684 0.634595 0.0199388
0.685 0.637091 0.019965
0.686 0.639568 0.0199832
0.687 0.642028 0.0199934
0.688 0.64447 0.0199959
0.689 0.646895 0.0199907
0.69 0.649302 0.0199778
0.691 0.651693 0.0199575
0.692 0.654066 0.0199297
0.693 0.656422 0.0198947
0.694 0.658762 0.0198525
0.695 0.661086 0.0198033
0.696 0.663393 0.0197472
0.697 0.665685 0.0196843
0.698 0.66796 0.0196149
0.699 0.67022 0.0195389
0.7 0.672465 0.0194567
0.701 0.674694 0.0193683
0.702 0.676908 0.019274
0.703 0.679108 0.0191738
0.704 0.681292 0.0190679
0.705 0.683463 0.0189566
0.706 0.685619 0.0188399
0.707 0.68776 0.0187181
0.708 0.689889 0.0185914
0.709 0.692003 0.0184599
0.71 0.694104 0.0183238
0.711 0.696191 0.0181834
0.712 0.698266 0.0180388
0.713 0.700328 0.0178903
0.714 0.702377 0.017738
0.715 0.704414 0.0175822
0.716 0.706438 0.017423
0.717 0.70845 0.0172608
0.718 0.710451 0.0170957
0.719 0.71244 0.016928
0.72 0.714418 0.0167579
0.721 0.716384 0.0165856
0.722 0.71834 0.0164114
0.723 0.720284 0.0162356
0.724 0.722219 0.0160583
0.725 0.724143 0.01588
0.726 0.726056 0.0157007
0.727 0.72796 0.0155208
0.728 0.729854 0.0153406
0.729 0.731739 0.0151604
0.73 0.733615 0.0149803
0.731 0.735482 0.0148008
0.732 0.73734 0.0146221
0.733 0.739189 0.0144444
0.734 0.74103 0.0142681
0.735 0.742863 0.0140935
0.736 0.744688 0.0139209
0.737 0.746506 0.0137506
0.738 0.748316 0.0135828
0.739 0.750119 0.0134179
0.74 0.751915 0.0132562
0.741 0.753704 0.0130979
0.742 0.755487 0.0129435
0.743 0.757263 0.012793
0.744 0.759034 0.0126469
0.745 0.760799 0.0125054
0.746 0.762559 0.0123688
0.747 0.764313 0.0122372
0.748 0.766062 0.0121111
0.749 0.767806 0.0119905
0.75 0.769546 0.0118757
0.751 0.771282 0.0117669
0.752 0.773014 0.0116642
0.753 0.774741 0.0115678
0.754 0.776465 0.0114779
0.755 0.778186 0.0113944
0.756 0.779904 0.0113176
0.757 0.781619 0.0112473
0.758 0.783332 0.0111837
0.759 0.785042 0.0111267
0.76 0.78675 0.0110763
0.761 0.788457 0.0110324
0.762 0.790162 0.0109948
0.763 0.791865 0.0109635
0.764 0.793568 0.0109383
0.765 0.79527 0.0109189
0.766 0.796971 0.0109052
0.767 0.798672 0.0108969
0.768 0.800373 0.0108937
0.769 0.802075 0.0108954
0.77 0.803777 0.0109016
0.771 0.80548 0.0109119
0.772 0.807184 0.0109262
0.773 0.808889 0.0109439
0.774 0.810596 0.0109647
0.775 0.812305 0.0109882
0.776 0.814016 0.0110142
0.777 0.81573 0.0110423
0.778 0.817446 0.0110722
0.779 0.819164 0.0111036
0.78 0.820885 0.0111362
0.781 0.822608 0.01117
0.782 0.824333 0.0112045
0.783 0.826062 0.0112395
0.784 0.827793 0.011275
0.785 0.829526 0.0113106
0.786 0.831262 0.0113461
0.787 0.833001 0.0113816
0.788 0.834743 0.0114166
0.789 0.836487 0.0114512
0.79 0.838234 0.0114852
0.791 0.839984 0.0115185
0.792 0.841737 0.0115509
0.793 0.843493 0.0115824
0.794 0.845252 0.0116129
0.795 0.847014 0.0116422
0.796 0.848779 0.0116704
0.797 0.850546 0.0116973
0.798 0.852317 0.0117229
0.799 0.854092 0.0117471
0.8 0.855869 0.01177
0.801 0.857649 0.0117914
0.802 0.859433 0.0118114
0.803 0.86122 0.0118299
0.804 0.863011 0.011847
0.805 0.864805 0.0118625
0.806 0.866602 0.0118765
0.807 0.868402 0.0118891
0.808 0.870207 0.0119001
0.809 0.872014 0.0119097
0.81 0.873825 0.0119178
0.811 0.87564 0.0119246
0.812 0.877459 0.0119299
0.813 0.879281 0.0119338
0.814 0.881107 0.0119364
0.815 0.882936 0.0119377
0.816 0.88477 0.0119378
0.817 0.886607 0.0119366
0.818 0.888448 0.0119343
0.819 0.890293 0.0119309
0.82 0.892142 0.0119265
0.821 0.893995 0.0119211
0.822 0.895852 0.0119147
0.823 0.897713 0.0119076
0.824 0.899578 0.0118996
0.825 0.901447 0.011891
0.826 0.903321 0.0118817
0.827 0.905199 0.0118719
0.828 0.907081 0.0118616
0.829 0.908967 0.0118509
0.83 0.910858 0.0118399
0.831 0.912753 0.0118287
0.832 0.914653 0.0118174
0.833 0.916557 0.011806
0.834 0.918466 0.0117947
0.835 0.920379 0.0117835
0.836 0.922296 0.0117725
0.837 0.924219 0.0117619
0.838 0.926146 0.0117517
0.839 0.928078 0.0117421
0.84 0.930015 0.011733
0.841 0.931956 0.0117247
0.842 0.933902 0.0117172
0.843 0.935854 0.0117106
0.844 0.93781 0.011705
0.845 0.939771 0.0117005
0.846 0.941737 0.0116972
0.847 0.943709 0.0116952
0.848 0.945685 0.0116946
0.849 0.947667 0.0116955
0.85 0.949654 0.0116979
0.851 0.951646 0.011702
0.852 0.953643 0.0117078
0.853 0.955646 0.0117154
0.854 0.957654 0.0117249
0.855 0.959668 0.0117364
0.856 0.961687 0.0117499
0.857 0.963712 0.0117656
0.858 0.965742 0.0117834
0.859 0.967778 0.0118035
0.86 0.969819 0.0118259
0.861 0.971866 0.0118506
0.862 0.973919 0.0118777
0.863 0.975978 0.0119073
0.864 0.978043 0.0119393
0.865 0.980113 0.0119739
0.866 0.98219 0.012011
0.867 0.984272 0.0120507
0.868 0.98636 0.012093
0.869 0.988455 0.0121379
0.87 0.990556 0.0121854
0.871 0.992662 0.0122355
0.872 0.994775 0.0122882
0.873 0.996895 0.0123436
0.874 0.99902 0.0124015
0.875 1.00115 0.012462
0.876 1.00329 0.0125251
0.877 1.00544 0.0125907
0.878 1.00759 0.0126588
0.879 1.00974 0.0127294
0.88 1.01191 0.0128023
0.881 1.01408 0.0128777
0.882 1.01626 0.0129554
0.883 1.01844 0.0130354
0.884 1.02063 0.0131176
0.885 1.02283 0.013202
0.886 1.02504 0.0132884
0.887 1.02725 0.0133769
0.888 1.02947 0.0134674
0.889 1.03169 0.0135597
0.89 1.03393 0.0136539
0.891 1.03617 0.0137498
0.892 1.03842 0.0138474
0.893 1.04067 0.0139465
0.894 1.04293 0.0140472
0.895 1.0452 0.0141492
0.896 1.04748 0.0142526
0.897 1.04976 0.0143572
0.898 1.05205 0.0144629
0.899 1.05435 0.0145697
0.9 1.05666 0.0146775
0.901 1.05897 0.0147861
0.902 1.0613 0.0148955
0.903 1.06362 0.0150056
0.904 1.06596 0.0151163
0.905 1.06831 0.0152274
0.906 1.07066 0.015339
0.907 1.07302 0.0154509
0.908 1.07539 0.0155629
0.909 1.07777 0.0156751
0.91 1.08015 0.0157872
0.911 1.08255 0.0158993
0.912 1.08495 0.0160112
0.913 1.08736 0.0161228
0.914 1.08978 0.0162341
0.915 1.0922 0.0163449
0.916 1.09464 0.0164551
0.917 1.09708 0.0165646
0.918 1.09953 0.0166734
0.919 1.10199 0.0167814
0.92 1.10446 0.0168884
0.921 1.10694 0.0169943
0.922 1.10943 0.0170991
0.923 1.11192 0.0172028
0.924 1.11443 0.017305
0.925 1.11694 0.0174059
0.926 1.11946 0.0175053
0.927 1.12199 0.0176031
0.928 1.12453 0.0176992
0.929 1.12708 0.0177936
0.93 1.12964 0.017886
0.931 1.13221 0.0179766
0.932 1.13478 0.0180651
0.933 1.13737 0.0181515
0.934 1.13997 0.0182357
0.935 1.14257 0.0183176
0.936 1.14518 0.0183971
0.937 1.14781 0.0184742
0.938 1.15044 0.0185487
0.939 1.15309 0.0186206
0.94 1.15574 0.0186898
0.941 1.1584 0.0187563
0.942 1.16107 0.0188198
0.943 1.16376 0.0188805
0.944 1.16645 0.0189381
0.945 1.16915 0.0189926
0.946 1.17186 0.0190439
0.947 1.17459 0.019092
0.948 1.17732 0.0191368
0.949 1.18006 0.0191782
0.95 1.18281 0.0192161
0.951 1.18558 0.0192505
0.952 1.18835 0.0192813
0.953 1.19114 0.0193085
0.954 1.19393 0.0193319
0.955 1.19674 0.0193515
0.956 1.19955 0.0193673
0.957 1.20238 0.0193792
0.958 1.20522 0.0193871
0.959 1.20806 0.0193909
0.96 1.21092 0.0193907
0.961 1.21379 0.0193863
0.962 1.21667 0.0193778
0.963 1.21957 0.019365
0.964 1.22247 0.0193479
0.965 1.22538 0.0193266
0.966 1.22831 0.0193008
0.967 1.23125 0.0192707
0.968 1.23419 0.0192361
0.969 1.23715 0.0191971
0.97 1.24012 0.0191536
0.971 1.24311 0.0191056
0.972 1.2461 0.0190531
0.973 1.24911 0.0189961
0.974 1.25212 0.0189345
0.975 1.25515 0.0188684
0.976 1.25819 0.0187978
0.977 1.26125 0.0187226
0.978 1.26431 0.0186429
0.979 1.26739 0.0185588
0.98 1.27048 0.0184702
0.981 1.27358 0.0183772
0.982 1.27669 0.0182798
0.983 1.27982 0.0181782
0.984 1.28295 0.0180723
0.985 1.2861 0.0179623
0.986 1.28927 0.0178483
0.987 1.29244 0.0177303
0.988 1.29563 0.0176085
0.989 1.29883 0.0174831
0.99 1.30204 0.0173541
0.991 1.30526 0.0172218
0.992 1.3085 0.0170864
0.993 1.31176 0.016948
0.994 1.31502 0.0168069
0.995 1.31829 0.0166634
0.996 1.32159 0.0165178
0.997 1.32489 0.0163704
0.998 1.32821 0.0162215
0.999 1.33153 0.0160716
1 1.33488 0.015921


==> anc/energy_density_24x8_MS_120.0.dat <==
0 0 7.03596e-307 0 0 1.03438 0.127864 -4.89537e-16 4.89537e-16
0.00740741 7.55044e-05 2.81198e-05 1.41592e-06 1.19524e-06 1.03445 0.127834 1.41592e-06 1.19524e-06
0.0148148 0.000301987 0.000112449 5.66008e-06 4.78397e-06 1.03468 0.127834 5.66008e-06 4.78397e-06
0.0222222 0.000679358 0.000252927 1.27171e-05 1.07692e-05 1.03505 0.127834 1.27171e-05 1.07692e-05
0.0296296 0.00120747 0.000449194 2.25711e-05 1.9163e-05 1.03558 0.127834 2.25711e-05 1.9163e-05
0.037037 0.0018861 0.000701489 3.51949e-05 2.99744e-05 1.03626 0.127864 3.51949e-05 2.99744e-05
0.0444444 0.00271499 0.00100888 5.05192e-05 4.32334e-05 1.03709 0.127803 5.05192e-05 4.32334e-05
0.0518519 0.0036938 0.00137076 6.85532e-05 5.89191e-05 1.03807 0.127773 6.85532e-05 5.89191e-05
0.0592593 0.00482213 0.00178714 8.92065e-05 7.71036e-05 1.0392 0.127773 8.92065e-05 7.71036e-05
0.0666667 0.00609955 0.00225651 0.000112419 9.78171e-05 1.04048 0.127773 0.000112419 9.78171e-05
0.0740741 0.00752552 0.00277916 0.0001381 0.000121029 1.0419 0.128074 0.0001381 0.000121029
0.0814815 0.00909949 0.0033539 0.00016622 0.000146831 1.04348 0.128255 0.00016622 0.000146831
0.0888889 0.0108208 0.00398614 0.000196658 0.000175252 1.0452 0.128375 0.000196658 0.000175252
0.0962963 0.0126888 0.00467258 0.000229294 0.000206322 1.04706 0.128586 0.000229294 0.000206322
0.103704 0.0147027 0.0054102 0.000264067 0.000240102 1.04908 0.128827 0.000264067 0.000240102
0.111111 0.0168616 0.00618996 0.000300857 0.000276621 1.05124 0.129158 0.000300857 0.000276621
0.118519 0.0191648 0.00699984 0.000339605 0.000315821 1.05354 0.129399 0.000339605 0.000315821
0.125926 0.0216113 0.00784885 0.000379948 0.00035797 1.05599 0.129369 0.000379948 0.00035797
0.133333 0.0242 0.00874603 0.000421797 0.00040313 1.05858 0.129821 0.000421797 0.00040313
0.140741 0.02693 0.00967633 0.000465451 0.000451301 1.06131 0.130122 0.000465451 0.000451301
0.148148 0.0298001 0.0106548 0.000510311 0.000502483 1.06418 0.130874 0.000510311 0.000502483
0.155556 0.0328091 0.0117236 0.000556073 0.000556675 1.06718 0.130754 0.000556073 0.000556675
0.162963 0.0359558 0.0128526 0.00060304 0.000614179 1.07033 0.131326 0.00060304 0.000614179
0.17037 0.0392388 0.0139575 0.000650608 0.000674694 1.07361 0.131326 0.000650608 0.000674694
0.177778 0.0426569 0.0151076 0.00069908 0.000738821 1.07703 0.131115 0.00069908 0.000738821
0.185185 0.0462087 0.0162216 0.000747853 0.000806261 1.08058 0.131537 0.000747853 0.000806261
0.192593 0.0498925 0.0173867 0.000796627 0.000877313 1.08427 0.131717 0.000796627 0.000877313
0.2 0.053707 0.0187054 0.0008454 0.000951978 1.08808 0.131206 0.0008454 0.000951978
0.207407 0.0576504 0.0200511 0.000908323 0.00103026 1.09203 0.131236 0.000908323 0.00103026
0.214815 0.0617212 0.0213126 0.000960408 0.00111245 1.0961 0.131507 0.000960408 0.00111245
0.222222 0.0659176 0.0226373 0.00101038 0.00119855 1.10029 0.131778 0.00101038 0.00119855
0.22963 0.0702378 0.02395 0.00107843 0.00128887 1.10461 0.131928 0.00107843 0.00128887
0.237037 0.0746799 0.0252687 0.00114858 0.00138311 1.10906 0.132319 0.00114858 0.00138311
0.244444 0.0792422 0.0266807 0.00122083 0.00148035 1.11362 0.132741 0.00122083 0.00148035
0.251852 0.0839226 0.0281107 0.0012955 0.00157398 1.1183 0.133524 0.0012955 0.00157398
0.259259 0.0887191 0.029586 0.00137197 0.00167394 1.12309 0.133674 0.00137197 0.00167394
0.266667 0.0936295 0.0307692 0.00145085 0.00180219 1.12801 0.133644 0.00145085 0.00180219
0.274074 0.0986516 0.0323949 0.00153214 0.00192654 1.13303 0.134005 0.00153214 0.00192654
0.281481 0.103783 0.0336895 0.0016074 0.00205539 1.13816 0.134005 0.0016074 0.00205539
0.288889 0.109021 0.0351046 0.00170224 0.00218576 1.1434 0.134517 0.00170224 0.00218576
0.296296 0.114365 0.0364293 0.00179045 0.0023101 1.14874 0.134608 0.00179045 0.0023101
0.303704 0.119811 0.037483 0.00188047 0.00239319 1.15419 0.13521 0.00188047 0.00239319
0.311111 0.12536 0.0389281 0.00192383 0.00247659 1.15974 0.136203 0.00192383 0.00247659
0.318519 0.131009 0.040012 0.00197681 0.00255366 1.16538 0.136414 0.00197681 0.00255366
0.325926 0.136759 0.0409453 0.0021132 0.00261719 1.17113 0.137137 0.0021132 0.00261719
0.333333 0.142611 0.0421797 0.0022255 0.00266114 1.17699 0.137829 0.0022255 0.00266114
0.340741 0.148565 0.0434441 0.00229354 0.00271112 1.18294 0.1381 0.00229354 0.00271112
0.348148 0.154625 0.044528 0.00239409 0.00268011 1.189 0.138281 0.00239409 0.00268011
0.355556 0.160794 0.0460032 0.00249947 0.00262381 1.19517 0.138732 0.00249947 0.00262381
0.362963 0.167078 0.0471774 0.00253138 0.00251392 1.20145 0.138943 0.00253138 0.00251392
0.37037 0.173482 0.0484419 0.00233689 0.00237904 1.20786 0.139124 0.00233689 0.00237904
0.377778 0.180017 0.0491042 0.00230287 0.00221375 1.21439 0.140057 0.00230287 0.00221375
0.385185 0.186694 0.0502784 0.00232455 0.00207285 1.22107 0.141231 0.00232455 0.00207285
0.392593 0.193529 0.0513622 0.00244407 0.00197441 1.2279 0.141893 0.00244407 0.00197441
0.4 0.200536 0.0519343 0.00267589 0.00235556 1.23491 0.142345 0.00267589 0.00235556
0.407407 0.207729 0.0535901 0.00287189 0.00270269 1.24211 0.143007 0.00287189 0.00270269
0.414815 0.215125 0.0556073 0.00307993 0.00272617 1.2495 0.143007 0.00307993 0.00272617
0.422222 0.222738 0.0566309 0.0034111 0.00280535 1.25711 0.144212 0.0034111 0.00280535
0.42963 0.230588 0.057775 0.00375131 0.00303778 1.26496 0.144573 0.00375131 0.00303778
0.437037 0.2387 0.0582266 0.0041427 0.00304079 1.27308 0.145386 0.0041427 0.00304079
0.444444 0.247105 0.0591298 0.00444678 0.00296643 1.28148 0.145597 0.00444678 0.00296643
0.451852 0.255832 0.0598223 0.00497666 0.00288755 1.29021 0.144964 0.00497666 0.00288755
0.459259 0.264905 0.0604846 0.00529278 0.00342014 1.29928 0.145356 0.00529278 0.00342014
0.466667 0.274369 0.0615986 0.00587986 0.00408851 1.30874 0.146319 0.00587986 0.00408851
0.474074 0.284272 0.0625319 0.00672887 0.0047629 1.31865 0.147222 0.00672887 0.0047629
0.481481 0.294644 0.0639168 0.00702392 0.00522052 1.32902 0.147192 0.00702392 0.00522052
0.488889 0.305527 0.0650006 0.00708112 0.00551256 1.3399 0.146801 0.00708112 0.00551256
0.496296 0.316947 0.065964 0.00787896 0.00631039 1.35132 0.147614 0.00787896 0.00631039
0.503704 0.32891 0.066807 0.00852926 0.00604545 1.36329 0.149842 0.00852926 0.00604545
0.511111 0.341414 0.0683425 0.0093301 0.00683124 1.37579 0.14927 0.0093301 0.00683124
0.518519 0.354437 0.0692758 0.00999245 0.00795723 1.38881 0.150022 0.00999245 0.00795723
0.525926 0.367951 0.0711725 0.0105765 0.00778562 1.40233 0.150143 0.0105765 0.00778562
0.533333 0.381929 0.0733703 0.0111937 0.00848711 1.4163 0.150685 0.0111937 0.00848711
0.540741 0.396348 0.0746649 0.0115761 0.00915548 1.43072 0.150805 0.0115761 0.00915548
0.548148 0.41118 0.075809 0.0119885 0.00973956 1.44556 0.15219 0.0119885 0.00973956
0.555556 0.426403 0.0774347 0.0123498 0.0102393 1.46078 0.152551 0.0123498 0.0102393
0.562963 0.441992 0.0785788 0.0128014 0.0106578 1.47637 0.153605 0.0128014 0.0106578
0.57037 0.457923 0.0810476 0.0129158 0.010998 1.4923 0.154538 0.0129158 0.010998
0.577778 0.474174 0.0824626 0.0130784 0.011263 1.50855 0.155442 0.0130784 0.011263
0.585185 0.490722 0.0848109 0.0130844 0.0114556 1.5251 0.157037 0.0130844 0.0114556
0.592593 0.507545 0.0854432 0.0130423 0.0115791 1.54192 0.157489 0.0130423 0.0115791
0.6 0.524621 0.0863464 0.012958 0.0116363 1.559 0.158512 0.012958 0.0116363
0.607407 0.541931 0.0877614 0.0128345 0.0116303 1.57631 0.158091 0.0128345 0.0116303
0.614815 0.559453 0.0888151 0.0132109 0.0116784 1.59383 0.157308 0.0132109 0.0116784
0.622222 0.577167 0.0903807 0.0134036 0.0123769 1.61154 0.157097 0.0134036 0.0123769
0.62963 0.595055 0.0915247 0.0132952 0.0126027 1.62943 0.160108 0.0132952 0.0126027
0.637037 0.613097 0.0932107 0.0131597 0.0124401 1.64747 0.161342 0.0131597 0.0124401
0.644444 0.631275 0.0950472 0.0131115 0.0122264 1.66565 0.161553 0.0131115 0.0122264
0.651852 0.649571 0.0964924 0.0129911 0.0121391 1.68395 0.162998 0.0129911 0.0121391
0.659259 0.667969 0.0970644 0.0130182 0.0131206 1.70234 0.163962 0.0130182 0.0131206
0.666667 0.68645 0.097245 0.0131958 0.0130814 1.72083 0.16345 0.0131958 0.0130814
0.674074 0.705 0.0986902 0.0131928 0.0130393 1.73938 0.162547 0.0131928 0.0130393
0.681481 0.723601 0.100105 0.0130302 0.0130031 1.75798 0.162697 0.0130302 0.0130031
0.688889 0.74224 0.10143 0.0131717 0.01297 1.77662 0.163811 0.0131717 0.01297
0.696296 0.7609 0.102363 0.0132651 0.0131416 1.79528 0.165015 0.0132651 0.0131416
0.703704 0.779569 0.103146 0.0132922 0.0135059 1.81394 0.165678 0.0132922 0.0135059
0.711111 0.798232 0.103989 0.0133283 0.0136836 1.83261 0.167063 0.0133283 0.0136836
0.718519 0.816877 0.104621 0.0133735 0.013256 1.85125 0.167033 0.0133735 0.013256
0.725926 0.83549 0.106789 0.0134337 0.0128556 1.86987 0.168357 0.0134337 0.0128556
0.733333 0.854059 0.107933 0.0130423 0.0124522 1.88843 0.169441 0.0130423 0.0124522
0.740741 0.872573 0.108505 0.0127382 0.0120879 1.90695 0.169652 0.0127382 0.0120879
0.748148 0.891021 0.109047 0.0125967 0.0124913 1.9254 0.16908 0.0125967 0.0124913
0.755556 0.909392 0.109589 0.0120578 0.0129038 1.94377 0.168387 0.0120578 0.0129038
0.762963 0.927676 0.110342 0.0122204 0.0132922 1.96205 0.16914 0.0122204 0.0132922
0.77037 0.945864 0.109619 0.0124702 0.0134758 1.98024 0.169923 0.0124702 0.0134758
0.777778 0.963946 0.110071 0.0125576 0.0136866 1.99832 0.170766 0.0125576 0.0136866
0.785185 0.981914 0.110281 0.0125455 0.0139334 2.01629 0.170826 0.0125455 0.0139334
0.792593 0.99976 0.110462 0.0125425 0.0141924 2.03414 0.170405 0.0125425 0.0141924
0.8 1.01748 0.110974 0.0125545 0.0144332 2.05185 0.171699 0.0125545 0.0144332
0.807407 1.03506 0.111516 0.0126057 0.0145205 2.06943 0.173144 0.0126057 0.0145205
0.814815 1.05249 0.111154 0.0130784 0.014644 2.08687 0.172783 0.0130784 0.014644
0.822222 1.06978 0.111124 0.0135601 0.0148065 2.10416 0.172964 0.0135601 0.0148065
0.82963 1.08692 0.110763 0.0140478 0.0150143 2.12129 0.174228 0.0140478 0.0150143
0.837037 1.10389 0.111787 0.0142104 0.0150203 2.13827 0.173927 0.0142104 0.0150203
0.844444 1.1207 0.110914 0.0143188 0.0148999 2.15508 0.174017 0.0143188 0.0148999
0.851852 1.13735 0.10998 0.0144061 0.0153424 2.17172 0.173686 0.0144061 0.0153424
0.859259 1.15382 0.10995 0.0144693 0.0159476 2.1882 0.172633 0.0144693 0.0159476
0.866667 1.17012 0.109017 0.0145085 0.0166491 2.20449 0.172211 0.0145085 0.0166491
0.874074 1.18624 0.10998 0.0145175 0.0172723 2.22062 0.172753 0.0145175 0.0172723
0.881481 1.20219 0.110612 0.0148969 0.0183531 2.23656 0.171699 0.0148969 0.0183531


==> anc/energy_density_24x8_MS_145.0.dat <==
0 0 7.03596e-307 0 0 4.80547 0.305283 -4.57022e-15 4.57022e-15
0.00740741 0.000235473 2.23664e-05 9.45655e-06 8.36669e-06 4.80571 0.305283 9.45655e-06 8.36669e-06
0.0148148 0.000941921 8.94173e-05 3.78142e-05 3.34487e-05 4.80641 0.305283 3.78142e-05 3.34487e-05
0.0222222 0.00211944 0.000201053 8.50217e-05 7.52068e-05 4.80759 0.305283 8.50217e-05 7.52068e-05
0.0296296 0.00376818 0.000357067 0.000151046 0.000133524 4.80924 0.305283 0.000151046 0.000133524
0.037037 0.00588836 0.000556675 0.000235706 0.000208339 4.81136 0.305283 0.000235706 0.000208339
0.0444444 0.00848026 0.000800239 0.000339003 0.000299473 4.81395 0.305283 0.000339003 0.000299473
0.0518519 0.0115442 0.00108686 0.000460634 0.000406743 4.81701 0.305283 0.000460634 0.000406743
0.0592593 0.0150806 0.00141532 0.00060033 0.00052988 4.82055 0.305283 0.00060033 0.00052988
0.0666667 0.01909 0.00178533 0.00075809 0.000668974 4.82456 0.305283 0.00075809 0.000668974
0.0740741 0.0235728 0.0021972 0.000933613 0.000823422 4.82904 0.305283 0.000933613 0.000823422
0.0814815 0.0285296 0.0026494 0.0011266 0.000992622 4.834 0.304982 0.0011266 0.000992622
0.0888889 0.0339611 0.00314315 0.00133674 0.00117688 4.83943 0.304681 0.00133674 0.00117688
0.0962963 0.039868 0.00367604 0.00156375 0.00137648 4.84534 0.304681 0.00156375 0.00137648
0.103704 0.0462511 0.00424807 0.00180701 0.00159205 4.85172 0.30438 0.00180701 0.00159205
0.111111 0.0531112 0.00486225 0.00206653 0.00182237 4.85858 0.304079 0.00206653 0.00182237
0.118519 0.0604492 0.00550654 0.00234171 0.00206683 4.86592 0.303778 0.00234171 0.00206683
0.125926 0.0682661 0.00618093 0.00263194 0.00232545 4.87374 0.303778 0.00263194 0.00232545
0.133333 0.0765629 0.00687941 0.0029315 0.00259792 4.88203 0.303778 0.0029315 0.00259792
0.140741 0.0853406 0.00760498 0.00323949 0.00288363 4.89081 0.303778 0.00323949 0.00288363
0.148148 0.0946004 0.0083697 0.00355562 0.00318229 4.90007 0.303477 0.00355562 0.00318229
0.155556 0.104344 0.00918258 0.00388077 0.0034954 4.90981 0.302273 0.00388077 0.0034954
0.162963 0.114571 0.0100196 0.00421496 0.00382658 4.92004 0.301971 0.00421496 0.00382658
0.17037 0.125285 0.0108595 0.00457022 0.00416678 4.93075 0.302273 0.00457022 0.00416678
0.177778 0.136486 0.0117657 0.00497365 0.00452204 4.94196 0.302273 0.00497365 0.00452204
0.185185 0.148176 0.0127231 0.00539213 0.00488634 4.95365 0.302273 0.00539213 0.00488634
0.192593 0.160356 0.0136324 0.00576245 0.00526568 4.96583 0.302273 0.00576245 0.00526568
0.2 0.173028 0.0145446 0.00609964 0.00565707 4.9785 0.302875 0.00609964 0.00565707
0.207407 0.186193 0.0155773 0.00643082 0.00605749 4.99166 0.303176 0.00643082 0.00605749
0.214815 0.199853 0.016616 0.00675898 0.00646996 5.00532 0.302875 0.00675898 0.00646996
0.222222 0.214011 0.0176155 0.0070751 0.00689145 5.01948 0.302273 0.0070751 0.00689145
0.22963 0.228667 0.0186452 0.00747552 0.00732499 5.03414 0.30167 0.00747552 0.00732499
0.237037 0.243824 0.0196387 0.00790003 0.00776756 5.04929 0.300316 0.00790003 0.00776756
0.244444 0.259484 0.0206172 0.00833056 0.00821916 5.06495 0.300436 0.00833056 0.00821916
0.251852 0.275648 0.0217311 0.00876109 0.00867679 5.08112 0.299744 0.00876109 0.00867679
0.259259 0.292319 0.0227547 0.00919763 0.00914645 5.09779 0.299051 0.00919763 0.00914645
0.266667 0.309499 0.02367 0.00963719 0.00962214 5.11497 0.299232 0.00963719 0.00962214
0.274074 0.32719 0.0246605 0.0100768 0.0101038 5.13266 0.298329 0.0100768 0.0101038
0.281481 0.345395 0.0258046 0.0105163 0.0105946 5.15086 0.298539 0.0105163 0.0105946
0.288889 0.364116 0.0269697 0.0109559 0.0110914 5.16959 0.299774 0.0109559 0.0110914
0.296296 0.383357 0.0281198 0.011287 0.0115971 5.18883 0.300617 0.011287 0.0115971
0.303704 0.40312 0.0292066 0.0114978 0.012109 5.20859 0.301369 0.0114978 0.012109
0.311111 0.423409 0.0302875 0.0117085 0.0126268 5.22888 0.302574 0.0117085 0.0126268
0.318519 0.444228 0.0311907 0.0123498 0.0131537 5.2497 0.302574 0.0123498 0.0131537
0.325926 0.465579 0.0322143 0.0130092 0.0136896 5.27105 0.302574 0.0130092 0.0136896
0.333333 0.487468 0.0332078 0.0134698 0.0142315 5.29294 0.302574 0.0134698 0.0142315
0.340741 0.509898 0.0339605 0.0138491 0.0147855 5.31537 0.302574 0.0138491 0.0147855
0.348148 0.532872 0.0348938 0.0142134 0.0153485 5.33834 0.302273 0.0142134 0.0153485
0.355556 0.556393 0.0356465 0.0145566 0.0159205 5.36186 0.302574 0.0145566 0.0159205
0.362963 0.580465 0.0364293 0.0148878 0.0164985 5.38593 0.30167 0.0148878 0.0164985
0.37037 0.605091 0.0371217 0.015216 0.0170856 5.41056 0.301068 0.015216 0.0170856
0.377778 0.630273 0.038326 0.0155833 0.0176697 5.43574 0.30167 0.0155833 0.0176697
0.385185 0.656014 0.0389883 0.0159024 0.0182327 5.46148 0.301369 0.0159024 0.0182327
0.392593 0.682313 0.0398313 0.0161734 0.0187686 5.48778 0.30167 0.0161734 0.0187686
0.4 0.709167 0.0404335 0.0164895 0.0192774 5.51464 0.302875 0.0164895 0.0192774
0.407407 0.736573 0.0410055 0.0168327 0.0197501 5.54204 0.302875 0.0168327 0.0197501
0.414815 0.764526 0.0415775 0.0171187 0.0201896 5.57 0.302273 0.0171187 0.0201896
0.422222 0.793019 0.0421194 0.0173867 0.0205901 5.59849 0.30167 0.0173867 0.0205901
0.42963 0.822045 0.0429624 0.0175071 0.0209483 5.62751 0.301971 0.0175071 0.0209483
0.437037 0.851596 0.0438054 0.0180551 0.0212735 5.65707 0.302273 0.0180551 0.0212735
0.444444 0.881663 0.0439259 0.0187264 0.0215625 5.68713 0.301971 0.0187264 0.0215625
0.451852 0.912238 0.0442269 0.0190667 0.0218244 5.71771 0.303176 0.0190667 0.0218244
0.459259 0.943306 0.0446785 0.0194249 0.0220502 5.74878 0.303778 0.0194249 0.0220502
0.466667 0.974858 0.0450097 0.0197952 0.0222068 5.78033 0.304681 0.0197952 0.0222068
0.474074 1.00688 0.0454011 0.0201776 0.0223092 5.81235 0.305283 0.0201776 0.0223092
0.481481 1.03936 0.045943 0.020575 0.0223844 5.84483 0.304681 0.020575 0.0223844
0.488889 1.07229 0.0469968 0.0205599 0.0224537 5.87776 0.306186 0.0205599 0.0224537
0.496296 1.10563 0.0472075 0.0201505 0.022541 5.9111 0.305885 0.0201505 0.022541
0.503704 1.13938 0.0475387 0.0203311 0.0226524 5.94485 0.305584 0.0203311 0.0226524
0.511111 1.17349 0.0483516 0.0205961 0.0229444 5.97896 0.306186 0.0205961 0.0229444
0.518519 1.20795 0.048472 0.020843 0.0233207 6.01342 0.306789 0.020843 0.0233207
0.525926 1.24272 0.0494053 0.0210808 0.0236971 6.04819 0.305885 0.0210808 0.0236971
0.533333 1.27777 0.0495558 0.0215926 0.0240734 6.08324 0.30709 0.0215926 0.0240734
0.540741 1.31307 0.0509407 0.0218726 0.0244528 6.11854 0.306487 0.0218726 0.0244528
0.548148 1.3486 0.0516031 0.0219599 0.0248381 6.15407 0.306789 0.0219599 0.0248381
0.555556 1.38434 0.0526267 0.0220743 0.0252355 6.18981 0.30709 0.0220743 0.0252355
0.562963 1.42025 0.0530482 0.0223603 0.0262531 6.22572 0.306789 0.0223603 0.0262531
0.57037 1.45632 0.05356 0.0226765 0.0265632 6.26179 0.306789 0.0226765 0.0265632
0.577778 1.49253 0.0545536 0.0226072 0.0273942 6.298 0.30709 0.0226072 0.0273942
0.585185 1.52885 0.0555772 0.0224085 0.0282432 6.33432 0.307391 0.0224085 0.0282432
0.592593 1.56527 0.0566911 0.0230678 0.0288995 6.37074 0.307993 0.0230678 0.0288995
0.6 1.60177 0.0581965 0.023667 0.0292548 6.40724 0.308294 0.023667 0.0292548
0.607407 1.63835 0.0592201 0.023685 0.0295649 6.44381 0.3101 0.023685 0.0295649
0.614815 1.67497 0.0600932 0.0237392 0.0306789 6.48044 0.311003 0.0237392 0.0306789
0.622222 1.71163 0.0611169 0.0238296 0.0316724 6.5171 0.311305 0.0238296 0.0316724
0.62963 1.74833 0.0619899 0.023965 0.0324853 6.5538 0.311305 0.023965 0.0324853
0.637037 1.78504 0.0629534 0.0241427 0.0332078 6.59051 0.31281 0.0241427 0.0332078
0.644444 1.82177 0.0637663 0.0248411 0.0339906 6.62724 0.31281 0.0248411 0.0339906
0.651852 1.8585 0.0654823 0.0257383 0.0348637 6.66397 0.312509 0.0257383 0.0348637
0.659259 1.89523 0.0668371 0.0266837 0.0357669 6.7007 0.312509 0.0266837 0.0357669
0.666667 1.93196 0.0680113 0.0276742 0.0367303 6.73743 0.314616 0.0276742 0.0367303
0.674074 1.96868 0.0690952 0.0287159 0.0377238 6.77415 0.31552 0.0287159 0.0377238
0.681481 2.00539 0.0699381 0.0298027 0.0387776 6.81086 0.314917 0.0298027 0.0387776
0.688889 2.04209 0.0707209 0.0309498 0.0398614 6.84756 0.314616 0.0309498 0.0398614
0.696296 2.07879 0.0718349 0.032124 0.0410055 6.88426 0.314315 0.032124 0.0410055
0.703704 2.11549 0.0724069 0.0333584 0.0424205 6.92096 0.312509 0.0333584 0.0424205
0.711111 2.15218 0.0733402 0.0346228 0.0438355 6.95765 0.311907 0.0346228 0.0438355
0.718519 2.18889 0.0746047 0.0359475 0.0452506 6.99436 0.312509 0.0359475 0.0452506
0.725926 2.2256 0.0753273 0.0373024 0.0466957 7.03107 0.31281 0.0373024 0.0466957
0.733333 2.26235 0.0760197 0.0387174 0.0481107 7.06781 0.313111 0.0387174 0.0481107
0.740741 2.29912 0.0766821 0.0401625 0.0496462 7.10459 0.314315 0.0401625 0.0496462
0.748148 2.33594 0.0779466 0.0416678 0.0512719 7.14141 0.31552 0.0416678 0.0512719
0.755556 2.37281 0.0784885 0.0432033 0.0529278 7.17828 0.315218 0.0432033 0.0529278
0.762963 2.40976 0.0788197 0.0436248 0.0546138 7.21523 0.315821 0.0436248 0.0546138
0.77037 2.44679 0.0793616 0.043685 0.0563299 7.25226 0.316724 0.043685 0.0563299
0.777778 2.48393 0.0802046 0.0438957 0.0579556 7.2894 0.317326 0.0438957 0.0579556
0.785185 2.52118 0.0809271 0.0457022 0.0592201 7.32665 0.31853 0.0457022 0.0592201
0.792593 2.55858 0.082011 0.0475989 0.0604846 7.36405 0.319132 0.0475989 0.0604846
0.8 2.59615 0.0825228 0.0495558 0.0617792 7.40162 0.318831 0.0495558 0.0617792
0.807407 2.6339 0.0836066 0.051573 0.0635856 7.43937 0.31853 0.051573 0.0635856
0.814815 2.67186 0.0836066 0.0536805 0.0654522 7.47733 0.319734 0.0536805 0.0654522
0.822222 2.71005 0.0837271 0.0559686 0.067349 7.51552 0.320939 0.0559686 0.067349
0.82963 2.74851 0.0836368 0.0589492 0.0691253 7.55398 0.320939 0.0589492 0.0691253
0.837037 2.78725 0.0849313 0.0620502 0.0705102 7.59272 0.322444 0.0620502 0.0705102
0.844444 2.82632 0.0861055 0.0649404 0.0725574 7.63179 0.320337 0.0649404 0.0725574
0.851852 2.86573 0.0878517 0.0670178 0.0746348 7.6712 0.319433 0.0670178 0.0746348
0.859259 2.90553 0.0889958 0.0691554 0.0767423 7.711 0.31853 0.0691554 0.0767423
0.866667 2.94575 0.0907119 0.071293 0.078639 7.75122 0.320337 0.071293 0.078639
0.874074 2.98642 0.0900495 0.0734908 0.0810777 7.79189 0.322143 0.0734908 0.0810777
0.881481 3.02757 0.0914344 0.0759294 0.0833056 7.83304 0.322745 0.0759294 0.0833056


==> anc/energy_density_24x8_MS_165.0.dat <==
0 0 7.03596e-307 0 0 13.5688 0.369411 2.87249e-14 -2.87249e-14
0.00740741 0.000323331 4.33538e-05 8.42991e-06 5.70223e-06 13.5691 0.369411 8.42991e-06 5.70223e-06
0.0148148 0.00129341 0.000173385 3.36895e-05 2.28059e-05 13.5701 0.369411 3.36895e-05 2.28059e-05
0.0222222 0.00291047 0.000389883 7.56584e-05 5.1302e-05 13.5717 0.369411 7.56584e-05 5.1302e-05
0.0296296 0.00517493 0.000692156 0.000134186 9.11635e-05 13.574 0.369712 0.000134186 9.11635e-05
0.037037 0.00808736 0.00108023 0.000209032 0.000142375 13.5769 0.370013 0.000209032 0.000142375
0.0444444 0.0116485 0.00155291 0.000299864 0.000204877 13.5804 0.370013 0.000299864 0.000204877
0.0518519 0.0158592 0.00210898 0.000406442 0.000278639 13.5846 0.370013 0.000406442 0.000278639
0.0592593 0.0207206 0.00274785 0.000528074 0.000362185 13.5895 0.370013 0.000528074 0.000362185
0.0666667 0.0262339 0.00346831 0.000664458 0.000456419 13.595 0.370314 0.000664458 0.000456419
0.0740741 0.0324005 0.00426915 0.000814691 0.000562094 13.6012 0.370916 0.000814691 0.000562094
0.0814815 0.0392219 0.00514526 0.000978773 0.000678608 13.608 0.37212 0.000978773 0.000678608
0.0888889 0.0466998 0.00610265 0.0011552 0.000805659 13.6155 0.373325 0.0011552 0.000805659
0.0962963 0.0548362 0.0071293 0.00134367 0.000942946 13.6236 0.37483 0.00134367 0.000942946
0.103704 0.063633 0.00822518 0.00154358 0.00109017 13.6324 0.375733 0.00154358 0.00109017
0.111111 0.0730925 0.00939333 0.00175342 0.00124733 13.6419 0.376034 0.00175342 0.00124733
0.118519 0.0832171 0.0106277 0.0019723 0.00141412 13.652 0.376636 0.0019723 0.00141412
0.125926 0.0940092 0.0119223 0.0021993 0.00159054 13.6628 0.376636 0.0021993 0.00159054
0.133333 0.105472 0.0132861 0.00243353 0.001776 13.6743 0.37754 0.00243353 0.001776
0.140741 0.117607 0.0147554 0.00267349 0.00197049 13.6864 0.378142 0.00267349 0.00197049
0.148148 0.130419 0.0161824 0.00291795 0.00217341 13.6992 0.378142 0.00291795 0.00217341
0.155556 0.14391 0.0177329 0.00316423 0.00238506 13.7127 0.377238 0.00316423 0.00238506
0.162963 0.158083 0.0192955 0.00341411 0.00260454 13.7269 0.377238 0.00341411 0.00260454
0.17037 0.172943 0.0208821 0.003664 0.00283155 13.7417 0.37754 0.003664 0.00283155
0.177778 0.188493 0.02255 0.00391389 0.00306487 13.7573 0.377238 0.00391389 0.00306487
0.185185 0.204736 0.0241818 0.00416076 0.00330874 13.7735 0.376335 0.00416076 0.00330874
0.192593 0.221677 0.0260394 0.00440162 0.00355562 13.7905 0.376937 0.00440162 0.00355562
0.2 0.23932 0.0276862 0.00463645 0.00381152 13.8081 0.378744 0.00463645 0.00381152
0.207407 0.25767 0.0295468 0.00486225 0.00389582 13.8265 0.378744 0.00486225 0.00389582
0.214815 0.276729 0.0314014 0.00508203 0.00411861 13.8455 0.376937 0.00508203 0.00411861
0.222222 0.296505 0.033268 0.00528676 0.00438054 13.8653 0.378142 0.00528676 0.00438054
0.22963 0.317 0.0352551 0.00547643 0.00464849 13.8858 0.379346 0.00547643 0.00464849
0.237037 0.338221 0.0369712 0.00565406 0.00491945 13.907 0.379647 0.00565406 0.00491945
0.244444 0.360171 0.0387776 0.00581062 0.00519644 13.929 0.380249 0.00581062 0.00519644
0.251852 0.382858 0.040584 0.00594911 0.00547643 13.9516 0.380851 0.00594911 0.00547643
0.259259 0.406285 0.0423904 0.00606351 0.00556675 13.9751 0.382658 0.00606351 0.00556675
0.266667 0.43046 0.0439861 0.00615383 0.00569019 13.9992 0.382056 0.00615383 0.00569019
0.274074 0.455387 0.0458828 0.00621405 0.00593707 14.0242 0.381453 0.00621405 0.00593707
0.281481 0.481073 0.0479903 0.00639168 0.00622007 14.0499 0.381755 0.00639168 0.00622007
0.288889 0.507525 0.0498569 0.00658135 0.00652114 14.0763 0.381453 0.00658135 0.00652114
0.296296 0.53475 0.0516934 0.00678608 0.00683124 14.1035 0.381453 0.00678608 0.00683124
0.303704 0.562756 0.0534396 0.00709618 0.00714736 14.1315 0.382056 0.00709618 0.00714736
0.311111 0.59155 0.0555471 0.00746348 0.0074695 14.1603 0.382056 0.00746348 0.0074695
0.318519 0.621139 0.0571126 0.00771638 0.00780068 14.1899 0.381453 0.00771638 0.00780068
0.325926 0.651535 0.0589793 0.00802046 0.00812583 14.2203 0.381755 0.00802046 0.00812583
0.333333 0.682745 0.0604244 0.00832153 0.00843894 14.2515 0.382658 0.00832153 0.00843894
0.340741 0.714778 0.0620201 0.00821314 0.00874302 14.2836 0.382357 0.00821314 0.00874302
0.348148 0.747643 0.0633448 0.00797831 0.00903807 14.3164 0.383561 0.00797831 0.00903807
0.355556 0.781349 0.0649103 0.0089056 0.00932107 14.3501 0.384464 0.0089056 0.00932107
0.362963 0.815905 0.0662952 0.00943849 0.00959806 14.3847 0.384464 0.00943849 0.00959806
0.37037 0.851318 0.0668974 0.00926989 0.00986902 14.4201 0.385066 0.00926989 0.00986902
0.377778 0.8876 0.0684328 0.00864969 0.01014 14.4564 0.385367 0.00864969 0.01014
0.385185 0.924757 0.0702091 0.00798433 0.0104139 14.4935 0.385367 0.00798433 0.0104139
0.392593 0.962794 0.0725574 0.00805056 0.0106939 14.5316 0.385668 0.00805056 0.0106939
0.4 1.00171 0.0737316 0.00820712 0.01098 14.5705 0.385367 0.00820712 0.01098
0.407407 1.04152 0.0744241 0.00835765 0.011272 14.6103 0.385969 0.00835765 0.011272
0.414815 1.08221 0.0749058 0.00850217 0.0115731 14.651 0.386271 0.00850217 0.0115731
0.422222 1.12378 0.0758391 0.00882732 0.0111937 14.6926 0.385668 0.00882732 0.0111937
0.42963 1.16624 0.0776455 0.0091314 0.0112058 14.735 0.386271 0.0091314 0.0112058
0.437037 1.20958 0.0789702 0.00962515 0.0113443 14.7784 0.387174 0.00962515 0.0113443
0.444444 1.25379 0.0805659 0.0100587 0.0114827 14.8226 0.385668 0.0100587 0.0114827
0.451852 1.29888 0.0819809 0.0104019 0.0118862 14.8677 0.385367 0.0104019 0.0118862
0.459259 1.34482 0.083998 0.0107692 0.0123799 14.9136 0.385668 0.0107692 0.0123799
0.466667 1.39163 0.0853528 0.0103116 0.0126479 14.9604 0.385969 0.0103116 0.0126479
0.474074 1.43928 0.0859851 0.0096101 0.0129008 15.0081 0.385969 0.0096101 0.0129008
0.481481 1.48776 0.086256 0.00779767 0.0130814 15.0566 0.384464 0.00779767 0.0130814
0.488889 1.53708 0.088484 0.00705403 0.013539 15.1059 0.385367 0.00705403 0.013539
0.496296 1.58722 0.0895377 0.00725875 0.0151257 15.156 0.385066 0.00725875 0.0151257
0.503704 1.63816 0.0920366 0.00748155 0.0156616 15.207 0.385969 0.00748155 0.0156616
0.511111 1.68991 0.0927892 0.00776455 0.0159837 15.2587 0.386271 0.00776455 0.0159837
0.518519 1.74245 0.0943849 0.00762305 0.0163239 15.3112 0.384765 0.00762305 0.0163239
0.525926 1.79577 0.0953182 0.00670178 0.0172723 15.3646 0.384464 0.00670178 0.0172723
0.533333 1.84986 0.0967633 0.00763208 0.0177751 15.4186 0.383862 0.00763208 0.0177751
0.540741 1.90472 0.09863 0.00849615 0.0182989 15.4735 0.384163 0.00849615 0.0182989
0.548148 1.96034 0.100707 0.00863765 0.0188469 15.5291 0.387475 0.00863765 0.0188469
0.555556 2.01671 0.100436 0.0087641 0.0196387 15.5855 0.38898 0.0087641 0.0196387
0.562963 2.07381 0.100888 0.00886947 0.0203341 15.6426 0.389281 0.00886947 0.0203341
0.57037 2.13165 0.101219 0.00895979 0.020843 15.7004 0.389281 0.00895979 0.020843
0.577778 2.19022 0.103447 0.00894775 0.021698 15.759 0.388679 0.00894775 0.021698
0.585185 2.24951 0.105555 0.00875807 0.0226223 15.8183 0.388378 0.00875807 0.0226223
0.592593 2.3095 0.106699 0.0085955 0.0235526 15.8783 0.389883 0.0085955 0.0235526
0.6 2.37021 0.107451 0.00877915 0.0244949 15.939 0.390787 0.00877915 0.0244949
0.607407 2.43161 0.108656 0.00940838 0.0255035 16.0004 0.393195 0.00940838 0.0255035
0.614815 2.49371 0.110251 0.0103838 0.0265211 16.0625 0.393195 0.0103838 0.0265211
0.622222 2.55649 0.113412 0.0111004 0.0275417 16.1253 0.391991 0.0111004 0.0275417
0.62963 2.61996 0.11558 0.010986 0.0285684 16.1887 0.391389 0.010986 0.0285684
0.637037 2.6841 0.114827 0.0108565 0.029595 16.2529 0.390787 0.0108565 0.029595
0.644444 2.74891 0.116062 0.010715 0.030709 16.3177 0.38898 0.010715 0.030709
0.651852 2.81439 0.117838 0.0105585 0.031853 16.3832 0.390787 0.0105585 0.031853
0.659259 2.88053 0.119885 0.0103929 0.032696 16.4493 0.392894 0.0103929 0.032696
0.666667 2.94733 0.121662 0.0102183 0.0337196 16.5161 0.392593 0.0102183 0.0337196
0.674074 3.01478 0.123739 0.0100406 0.0347734 16.5836 0.394399 0.0100406 0.0347734
0.681481 3.08288 0.126268 0.00985697 0.035797 16.6517 0.3947 0.00985697 0.035797
0.688889 3.15162 0.128195 0.00982386 0.0368206 16.7204 0.396507 0.00982386 0.0368206
0.696296 3.22101 0.12967 0.0102273 0.0378744 16.7898 0.39741 0.0102273 0.0378744
0.703704 3.29103 0.131747 0.0106789 0.0387475 16.8598 0.39741 0.0106789 0.0387475
0.711111 3.36169 0.132922 0.0111787 0.0399518 16.9305 0.398313 0.0111787 0.0399518
0.718519 3.43298 0.134939 0.0117236 0.0410055 17.0018 0.399518 0.0117236 0.0410055
0.725926 3.50489 0.134969 0.0123137 0.0418184 17.0737 0.402528 0.0123137 0.0418184
0.733333 3.57744 0.135962 0.012952 0.042571 17.1462 0.402829 0.012952 0.042571
0.740741 3.65061 0.136474 0.0136324 0.0436549 17.2194 0.401926 0.0136324 0.0436549
0.748148 3.7244 0.138582 0.0143549 0.0447387 17.2932 0.401324 0.0143549 0.0447387
0.755556 3.79881 0.13798 0.0151196 0.0458527 17.3676 0.402528 0.0151196 0.0458527
0.762963 3.87385 0.139154 0.0159235 0.0469968 17.4426 0.403431 0.0159235 0.0469968
0.77037 3.9495 0.140569 0.016616 0.0481107 17.5183 0.404034 0.016616 0.0481107
0.777778 4.02577 0.1409 0.0163721 0.0481107 17.5946 0.404335 0.0163721 0.0481107
0.785185 4.10265 0.141141 0.0160831 0.0494053 17.6714 0.404636 0.0160831 0.0494053
0.792593 4.18015 0.142465 0.0157489 0.05073 17.7489 0.406141 0.0157489 0.05073
0.8 4.25827 0.144784 0.0153725 0.0520246 17.8271 0.406743 0.0153725 0.0520246
0.807407 4.337 0.145837 0.0149571 0.0533493 17.9058 0.40855 0.0149571 0.0533493
0.814815 4.41635 0.146199 0.0145025 0.0547041 17.9851 0.410055 0.0145025 0.0547041
0.822222 4.49631 0.145506 0.014656 0.0560288 18.0651 0.41156 0.014656 0.0560288
0.82963 4.57689 0.147855 0.0154478 0.0573836 18.1457 0.412463 0.0154478 0.0573836
0.837037 4.65809 0.148366 0.0162336 0.0587384 18.2269 0.412162 0.0162336 0.0587384
0.844444 4.7399 0.150143 0.0170073 0.0595513 18.3087 0.413367 0.0170073 0.0595513
0.851852 4.82234 0.151768 0.0182839 0.0604545 18.3911 0.413668 0.0182839 0.0604545
0.859259 4.9054 0.152642 0.0206081 0.0616287 18.4742 0.415474 0.0206081 0.0616287
0.866667 4.98908 0.15496 0.0226253 0.0628329 18.5579 0.414872 0.0226253 0.0628329
0.874074 5.07339 0.158241 0.022252 0.0642179 18.6422 0.414571 0.022252 0.0642179
0.881481 5.15832 0.16059 0.0219117 0.0659942 18.7271 0.415474 0.0219117 0.0659942


==> anc/entropy_density_24x8_MS_120.0.dat <==
0 0 9.49855e-308 0 0 1.39451 0.165788 -7.05177e-16 7.05177e-16
0.00740741 7.23605e-05 3.11944e-05 1.12584e-06 1.45425e-06 1.39459 0.165788 1.12584e-06 1.45425e-06
0.0148148 0.000289414 0.000124696 4.50338e-06 5.81212e-06 1.3948 0.165747 4.50338e-06 5.81212e-06
0.0222222 0.000651078 0.000280282 1.01245e-05 1.30671e-05 1.39516 0.165625 1.01245e-05 1.30671e-05
0.0296296 0.00115721 0.000497892 1.79891e-05 2.31957e-05 1.39567 0.165422 1.79891e-05 2.31957e-05
0.037037 0.00180763 0.000777117 2.80851e-05 3.61733e-05 1.39632 0.165219 2.80851e-05 3.61733e-05
0.0444444 0.00260207 0.00111812 4.04003e-05 5.19839e-05 1.39712 0.164975 4.04003e-05 5.19839e-05
0.0518519 0.00354024 0.00152009 5.49103e-05 7.05583e-05 1.39805 0.164853 5.49103e-05 7.05583e-05
0.0592593 0.00462178 0.00198344 7.16557e-05 9.18559e-05 1.39913 0.165259 7.16557e-05 9.18559e-05
0.0666667 0.00584627 0.00250531 9.05553e-05 0.000115836 1.40036 0.165503 9.05553e-05 0.000115836
0.0740741 0.00721324 0.00308571 0.000111609 0.000142458 1.40173 0.165544 0.000111609 0.000142458
0.0814815 0.00872216 0.0037287 0.000134776 0.0001716 1.40324 0.16591 0.000134776 0.0001716
0.0888889 0.0103725 0.00443022 0.000160057 0.000203221 1.40489 0.166357 0.000160057 0.000203221
0.0962963 0.0121635 0.0051862 0.00018741 0.0002372 1.40668 0.166438 0.00018741 0.0002372
0.103704 0.0140946 0.00599096 0.000216837 0.000273536 1.40861 0.16717 0.000216837 0.000273536
0.111111 0.016165 0.00684449 0.000248255 0.000312026 1.41068 0.16721 0.000248255 0.000312026
0.118519 0.0183739 0.00776304 0.000281664 0.000352629 1.41289 0.167088 0.000281664 0.000352629
0.125926 0.0207204 0.00874663 0.000317025 0.000395224 1.41523 0.167454 0.000317025 0.000395224
0.133333 0.0232037 0.00978306 0.000354296 0.00043977 1.41772 0.167942 0.000354296 0.00043977
0.140741 0.0258227 0.010852 0.000393436 0.000486105 1.42034 0.168226 0.000393436 0.000486105
0.148148 0.0285765 0.0119616 0.000434487 0.000533658 1.42309 0.168755 0.000434487 0.000533658
0.155556 0.0314639 0.0131525 0.000477163 0.000582838 1.42598 0.169364 0.000477163 0.000582838
0.162963 0.0344839 0.0143921 0.000521465 0.000633643 1.429 0.169608 0.000521465 0.000633643
0.17037 0.0376352 0.0156765 0.0005678 0.000685261 1.43215 0.169933 0.0005678 0.000685261
0.177778 0.0409166 0.016969 0.000615353 0.000775492 1.43543 0.170259 0.000615353 0.000775492
0.185185 0.0443267 0.0182818 0.000664533 0.000835239 1.43884 0.169649 0.000664533 0.000835239
0.192593 0.0478644 0.019684 0.000715338 0.000884012 1.44238 0.169446 0.000715338 0.000884012
0.2 0.051528 0.0210009 0.000786872 0.000931565 1.44604 0.170177 0.000786872 0.000931565
0.207407 0.0553163 0.0224356 0.000849058 0.000977493 1.44983 0.170746 0.000849058 0.000977493
0.214815 0.0592275 0.0237281 0.000900676 0.00102139 1.45374 0.17095 0.000900676 0.00102139
0.222222 0.0632603 0.0251466 0.00097221 0.00106569 1.45777 0.171315 0.00097221 0.00106569
0.22963 0.0674129 0.0265244 0.00105269 0.00117584 1.46193 0.171437 0.00105269 0.00117584
0.237037 0.0716836 0.0279754 0.00113804 0.00132338 1.4662 0.171193 0.00113804 0.00132338
0.244444 0.0760707 0.0296418 0.00122827 0.00148473 1.47058 0.171437 0.00122827 0.00148473
0.251852 0.0805725 0.0310522 0.00132338 0.00156521 1.47509 0.171803 0.00132338 0.00156521
0.259259 0.085187 0.0325682 0.00142377 0.00164568 1.4797 0.171844 0.00142377 0.00164568
0.266667 0.0899124 0.0341493 0.00152944 0.00172697 1.48443 0.172291 0.00152944 0.00172697
0.274074 0.0947466 0.0357181 0.00164446 0.00180907 1.48926 0.172494 0.00164446 0.00180907
0.281481 0.0996876 0.0374049 0.00176599 0.00189158 1.4942 0.172657 0.00176599 0.00189158
0.288889 0.104733 0.038925 0.00189443 0.00196515 1.49925 0.172982 0.00189443 0.00196515
0.296296 0.109881 0.0404207 0.00203058 0.00198628 1.50439 0.173713 0.00203058 0.00198628
0.303704 0.115128 0.0419042 0.00221511 0.00200335 1.50964 0.173876 0.00221511 0.00200335
0.311111 0.120472 0.0433267 0.00245735 0.00206838 1.51499 0.173713 0.00245735 0.00206838
0.318519 0.12591 0.0448712 0.00270894 0.00225169 1.52042 0.173917 0.00270894 0.00225169
0.325926 0.131439 0.0460905 0.00296703 0.00237159 1.52595 0.174648 0.00296703 0.00237159
0.333333 0.137054 0.0471879 0.00315968 0.0024415 1.53157 0.17664 0.00315968 0.0024415
0.340741 0.142752 0.0484073 0.00339095 0.00259717 1.53726 0.177087 0.00339095 0.00259717
0.348148 0.148527 0.0497485 0.00375268 0.00262562 1.54304 0.176599 0.00375268 0.00262562
0.355556 0.154375 0.0514556 0.00402703 0.00287314 1.54889 0.177006 0.00402703 0.00287314
0.362963 0.16029 0.0526343 0.00430829 0.0031422 1.5548 0.177575 0.00430829 0.0031422
0.37037 0.166266 0.0540974 0.00459686 0.00343403 1.56078 0.177575 0.00459686 0.00343403
0.377778 0.172295 0.0551135 0.00488137 0.00374983 1.56681 0.178428 0.00488137 0.00374983
0.385185 0.178369 0.056658 0.00519027 0.00408881 1.57288 0.179647 0.00519027 0.00408881
0.392593 0.184479 0.0582838 0.0056658 0.00445461 1.57899 0.180745 0.0056658 0.00445461
0.4 0.190615 0.0596251 0.00601941 0.00478382 1.58513 0.180623 0.00601941 0.00478382
0.407407 0.196768 0.0609257 0.00621044 0.00506427 1.59128 0.181111 0.00621044 0.00506427
0.414815 0.202926 0.0624702 0.00627547 0.00534471 1.59744 0.182249 0.00627547 0.00534471
0.422222 0.209077 0.063974 0.0063283 0.00545852 1.60359 0.18294 0.0063283 0.00545852
0.42963 0.215209 0.0649494 0.00650307 0.00578774 1.60972 0.182533 0.00650307 0.00578774
0.437037 0.221308 0.0658436 0.00681603 0.00602347 1.61582 0.183874 0.00681603 0.00602347
0.444444 0.22736 0.0662501 0.00712899 0.00641366 1.62187 0.185012 0.00712899 0.00641366
0.451852 0.233348 0.0672255 0.00744195 0.00666159 1.62786 0.185297 0.00744195 0.00666159
0.459259 0.239255 0.0682823 0.00778743 0.00689326 1.63377 0.186841 0.00778743 0.00689326
0.466667 0.245062 0.0696642 0.00831581 0.00710867 1.63958 0.187451 0.00831581 0.00710867
0.474074 0.250748 0.0708429 0.00881166 0.00729564 1.64526 0.187532 0.00881166 0.00729564
0.481481 0.25629 0.0714525 0.00919372 0.00745008 1.6508 0.188996 0.00919372 0.00745008
0.488889 0.261664 0.0733628 0.00921811 0.00756389 1.65618 0.189239 0.00921811 0.00756389
0.496296 0.266847 0.0752324 0.00947417 0.00764518 1.66136 0.189483 0.00947417 0.00764518
0.503704 0.271812 0.0768582 0.00982777 0.00769801 1.66633 0.189524 0.00982777 0.00769801
0.511111 0.276536 0.0792156 0.0100554 0.00799065 1.67105 0.18928 0.0100554 0.00799065
0.518519 0.280995 0.0797033 0.0100594 0.00825077 1.67551 0.189971 0.0100594 0.00825077
0.525926 0.285169 0.0809226 0.0102383 0.00845806 1.67968 0.191475 0.0102383 0.00845806
0.533333 0.289038 0.0837677 0.0103927 0.00838084 1.68355 0.190947 0.0103927 0.00838084
0.540741 0.292584 0.0858406 0.0106285 0.00827516 1.6871 0.191353 0.0106285 0.00827516
0.548148 0.295792 0.0875476 0.0106407 0.00814104 1.6903 0.193385 0.0106407 0.00814104
0.555556 0.298647 0.0888482 0.0107992 0.00810039 1.69316 0.192938 0.0107992 0.00810039
0.562963 0.301138 0.0907179 0.0108195 0.00814916 1.69565 0.191272 0.0108195 0.00814916
0.57037 0.303253 0.0921404 0.0108886 0.00817355 1.69777 0.195255 0.0108886 0.00817355
0.577778 0.304986 0.0944978 0.0109455 0.00841742 1.6995 0.194483 0.0109455 0.00841742
0.585185 0.306328 0.0962455 0.0109943 0.00879947 1.70084 0.194889 0.0109943 0.00879947
0.592593 0.307276 0.0966926 0.0110349 0.0092994 1.70179 0.193792 0.0110349 0.0092994
0.6 0.307825 0.0982371 0.0110674 0.00992532 1.70234 0.194645 0.0110674 0.00992532
0.607407 0.307975 0.0995377 0.0110959 0.0104456 1.70249 0.194564 0.0110959 0.0104456
0.614815 0.307727 0.101326 0.0111162 0.0109739 1.70224 0.195173 0.0111162 0.0109739
0.622222 0.307083 0.102911 0.0111406 0.0115104 1.7016 0.196352 0.0111406 0.0115104
0.62963 0.306046 0.104943 0.011165 0.0120551 1.70056 0.196596 0.011165 0.0120551
0.637037 0.304624 0.105431 0.0113316 0.0125062 1.69914 0.196474 0.0113316 0.0125062
0.644444 0.302824 0.105919 0.0114982 0.0126078 1.69734 0.196393 0.0114982 0.0126078
0.651852 0.300655 0.108114 0.011673 0.0127216 1.69517 0.197165 0.011673 0.0127216
0.659259 0.29813 0.108926 0.0118519 0.0128476 1.69264 0.198181 0.0118519 0.0128476
0.666667 0.295261 0.109496 0.0120063 0.0128964 1.68977 0.197856 0.0120063 0.0128964
0.674074 0.292064 0.110959 0.0122217 0.012868 1.68658 0.198628 0.0122217 0.012868
0.681481 0.288555 0.11169 0.0124168 0.0128476 1.68307 0.200051 0.0124168 0.0128476
0.688889 0.284754 0.112584 0.0126241 0.0128354 1.67927 0.200742 0.0126241 0.0128354
0.696296 0.280682 0.113519 0.0128354 0.0128273 1.67519 0.201229 0.0128354 0.0128273
0.703704 0.276359 0.114901 0.0130387 0.0128273 1.67087 0.202286 0.0130387 0.0128273
0.711111 0.271811 0.115267 0.012998 0.0128395 1.66632 0.204969 0.012998 0.0128395
0.718519 0.267065 0.116121 0.0130712 0.0128558 1.66158 0.203384 0.0130712 0.0128558
0.725926 0.262146 0.11669 0.0132094 0.0128842 1.65666 0.203424 0.0132094 0.0128842
0.733333 0.257087 0.116568 0.0133679 0.0129208 1.6516 0.205944 0.0133679 0.0129208
0.740741 0.251917 0.11799 0.0135345 0.0129696 1.64643 0.207042 0.0135345 0.0129696
0.748148 0.24667 0.118315 0.0137134 0.0131403 1.64118 0.207529 0.0137134 0.0131403
0.755556 0.241382 0.118884 0.0139003 0.0135955 1.6359 0.207123 0.0139003 0.0135955
0.762963 0.23609 0.1199 0.0140304 0.0140629 1.6306 0.206147 0.0140304 0.0140629
0.77037 0.230831 0.12051 0.0140019 0.0145506 1.62534 0.205944 0.0140019 0.0145506
0.777778 0.225648 0.120429 0.0141523 0.0150506 1.62016 0.207529 0.0141523 0.0150506
0.785185 0.220582 0.121038 0.0146807 0.0155627 1.61509 0.209074 0.0146807 0.0155627
0.792593 0.215677 0.121648 0.0148677 0.016091 1.61019 0.209399 0.0148677 0.016091
0.8 0.21098 0.121323 0.0150953 0.0166357 1.60549 0.210171 0.0150953 0.0166357
0.807407 0.206539 0.121364 0.0156033 0.0168958 1.60105 0.210578 0.0156033 0.0168958
0.814815 0.202403 0.120795 0.0156236 0.0171397 1.59692 0.210822 0.0156236 0.0171397
0.822222 0.198624 0.121486 0.0156399 0.0173795 1.59314 0.210822 0.0156399 0.0173795
0.82963 0.195255 0.121648 0.0156521 0.0176071 1.58977 0.212366 0.0156521 0.0176071
0.837037 0.192351 0.122705 0.0164772 0.0178225 1.58686 0.213667 0.0164772 0.0178225
0.844444 0.18997 0.121648 0.0161479 0.0180257 1.58448 0.214683 0.0161479 0.0180257
0.851852 0.18817 0.121323 0.0166194 0.0182086 1.58268 0.21639 0.0166194 0.0182086
0.859259 0.187012 0.121933 0.0164934 0.0183712 1.58153 0.216837 0.0164934 0.0183712
0.866667 0.186558 0.123071 0.0161398 0.0185053 1.58107 0.217081 0.0161398 0.0185053
0.874074 0.186873 0.123599 0.0156887 0.0186069 1.58139 0.216918 0.0156887 0.0186069
0.881481 0.188022 0.124778 0.0158472 0.0190581 1.58254 0.214967 0.0158472 0.0190581


==> anc/entropy_density_24x8_MS_145.0.dat <==
0 0 9.49855e-308 0 0 5.16118 0.345151 3.52548e-15 -3.52548e-15
0.00740741 0.000189136 2.03506e-05 7.99472e-06 7.6655e-06 5.16136 0.345151 7.99472e-06 7.6655e-06
0.0148148 0.000756565 8.13697e-05 3.19707e-05 3.06579e-05 5.16193 0.345151 3.19707e-05 3.06579e-05
0.0222222 0.00170235 0.000182899 7.18996e-05 6.89326e-05 5.16288 0.34511 7.18996e-05 6.89326e-05
0.0296296 0.00302658 0.000324788 0.000127704 0.000122461 5.1642 0.345069 0.000127704 0.000122461
0.037037 0.0047294 0.000506833 0.000199319 0.00019115 5.16591 0.344988 0.000199319 0.00019115
0.0444444 0.00681099 0.000728344 0.000286664 0.000274877 5.16799 0.344825 0.000286664 0.000274877
0.0518519 0.00927157 0.000989687 0.000389575 0.000373602 5.17045 0.344622 0.000389575 0.000373602
0.0592593 0.0121114 0.00129045 0.000508053 0.000486918 5.17329 0.34446 0.000508053 0.000486918
0.0666667 0.0153308 0.00163024 0.000641772 0.000615353 5.17651 0.34446 0.000641772 0.000615353
0.0740741 0.01893 0.00200823 0.00079053 0.000758015 5.18011 0.344541 0.00079053 0.000758015
0.0814815 0.0229095 0.00242443 0.00095392 0.000914901 5.18409 0.344622 0.00095392 0.000914901
0.0888889 0.0272697 0.0028768 0.00113235 0.00108601 5.18845 0.344663 0.00113235 0.00108601
0.0962963 0.032011 0.00336575 0.001325 0.00127054 5.19319 0.344663 0.001325 0.00127054
0.103704 0.037134 0.00388518 0.00153147 0.00146807 5.19831 0.344013 0.00153147 0.00146807
0.111111 0.0426391 0.00445054 0.00175217 0.00167779 5.20381 0.34324 0.00175217 0.00167779
0.118519 0.0485269 0.00503988 0.00198628 0.00190012 5.2097 0.343281 0.00198628 0.00190012
0.125926 0.0547981 0.00565767 0.0022334 0.00213382 5.21597 0.343891 0.0022334 0.00213382
0.133333 0.0614533 0.00629985 0.00249312 0.00237931 5.22263 0.344256 0.00249312 0.00237931
0.140741 0.0684932 0.0069908 0.00276543 0.00263537 5.22967 0.343606 0.00276543 0.00263537
0.148148 0.0759186 0.00771834 0.00304994 0.0029024 5.23709 0.342875 0.00304994 0.0029024
0.155556 0.0837301 0.00846212 0.00334583 0.00317878 5.24491 0.342387 0.00334583 0.00317878
0.162963 0.0919287 0.00921811 0.0036527 0.00346492 5.2531 0.342427 0.0036527 0.00346492
0.17037 0.100515 0.00999441 0.00397013 0.00376 5.26169 0.34259 0.00397013 0.00376
0.177778 0.10949 0.0107829 0.00429609 0.00408474 5.27067 0.342712 0.00429609 0.00408474
0.185185 0.118855 0.0116405 0.00463344 0.00442615 5.28003 0.342875 0.00463344 0.00442615
0.192593 0.128611 0.0125225 0.00498298 0.00477569 5.28979 0.342996 0.00498298 0.00477569
0.2 0.138758 0.013376 0.00533658 0.00513743 5.29993 0.343159 0.00533658 0.00513743
0.207407 0.149298 0.0143068 0.00569832 0.00551542 5.31047 0.342671 0.00569832 0.00551542
0.214815 0.160232 0.0152538 0.00606818 0.00590154 5.32141 0.342184 0.00606818 0.00590154
0.222222 0.171561 0.0161927 0.00644617 0.00629985 5.33274 0.341533 0.00644617 0.00629985
0.22963 0.183286 0.0171925 0.00682823 0.00671036 5.34446 0.341127 0.00682823 0.00671036
0.237037 0.195409 0.0182086 0.00721435 0.00712899 5.35658 0.340883 0.00721435 0.00712899
0.244444 0.20793 0.0191719 0.0076086 0.00755982 5.36911 0.341452 0.0076086 0.00755982
0.251852 0.22085 0.0201433 0.00800285 0.00800285 5.38203 0.341777 0.00800285 0.00800285
0.259259 0.234172 0.0211878 0.00840116 0.00845806 5.39535 0.342509 0.00840116 0.00845806
0.266667 0.247897 0.0221552 0.00880354 0.0089214 5.40907 0.342468 0.00880354 0.0089214
0.274074 0.262026 0.0230981 0.00920591 0.00939288 5.4232 0.341289 0.00920591 0.00939288
0.281481 0.27656 0.023972 0.00954326 0.00987654 5.43774 0.341046 0.00954326 0.00987654
0.288889 0.291501 0.0248621 0.00982777 0.0103683 5.45268 0.34068 0.00982777 0.0103683
0.296296 0.306851 0.0257562 0.0101001 0.0108723 5.46803 0.339908 0.0101001 0.0108723
0.303704 0.322611 0.0266626 0.0105797 0.0113804 5.48379 0.339948 0.0105797 0.0113804
0.311111 0.338783 0.0276665 0.0111203 0.0119006 5.49996 0.339786 0.0111203 0.0119006
0.318519 0.355368 0.0286379 0.011608 0.012429 5.51654 0.339298 0.011608 0.012429
0.325926 0.372368 0.0294914 0.0119982 0.0129655 5.53354 0.33881 0.0119982 0.0129655
0.333333 0.389783 0.0303368 0.0123843 0.0135061 5.55096 0.3382 0.0123843 0.0135061
0.340741 0.407615 0.0314139 0.0127623 0.0140548 5.56879 0.338363 0.0127623 0.0140548
0.348148 0.425865 0.0321414 0.0131484 0.0146075 5.58704 0.338891 0.0131484 0.0146075
0.355556 0.444531 0.0330112 0.0136483 0.0151603 5.60571 0.33942 0.0136483 0.0151603
0.362963 0.463615 0.0338485 0.013945 0.0157131 5.62479 0.339867 0.013945 0.0157131
0.37037 0.483114 0.0345638 0.0142499 0.0162617 5.64429 0.339013 0.0142499 0.0162617
0.377778 0.503026 0.0351247 0.0146197 0.0168023 5.6642 0.339826 0.0146197 0.0168023
0.385185 0.523349 0.0357832 0.0149936 0.0173266 5.68452 0.340964 0.0149936 0.0173266
0.392593 0.544078 0.0363522 0.0153676 0.0178306 5.70525 0.340883 0.0153676 0.0178306
0.4 0.565207 0.0369944 0.0157456 0.0183102 5.72638 0.340355 0.0157456 0.0183102
0.407407 0.58673 0.0375146 0.0161276 0.0187573 5.74791 0.340761 0.0161276 0.0187573
0.414815 0.608636 0.0381405 0.0162496 0.0191759 5.76981 0.340436 0.0162496 0.0191759
0.422222 0.630916 0.0391241 0.0167861 0.019558 5.79209 0.340517 0.0167861 0.019558
0.42963 0.653559 0.0393558 0.0169202 0.0199075 5.81473 0.339908 0.0169202 0.0199075
0.437037 0.676551 0.039876 0.0171722 0.0202164 5.83773 0.340029 0.0171722 0.0202164
0.444444 0.699876 0.0401199 0.017538 0.0204887 5.86105 0.341289 0.017538 0.0204887
0.451852 0.723516 0.0405711 0.0183874 0.0207245 5.88469 0.341168 0.0183874 0.0207245
0.459259 0.747452 0.0410507 0.0188427 0.0209236 5.90863 0.340924 0.0188427 0.0209236
0.466667 0.771662 0.041579 0.0191922 0.0210903 5.93284 0.34198 0.0191922 0.0210903
0.474074 0.796121 0.0419042 0.0195092 0.0212488 5.9573 0.342468 0.0195092 0.0212488
0.481481 0.8208 0.0426764 0.0197897 0.0218016 5.98198 0.344216 0.0197897 0.0218016
0.488889 0.845671 0.0434893 0.0200254 0.0219276 6.00685 0.344053 0.0200254 0.0219276
0.496296 0.8707 0.0438957 0.0202286 0.0221105 6.03188 0.343281 0.0202286 0.0221105
0.503704 0.895856 0.0442615 0.0205863 0.0223462 6.05703 0.343525 0.0205863 0.0223462
0.511111 0.921105 0.0444648 0.0211756 0.0228339 6.08228 0.345151 0.0211756 0.0228339
0.518519 0.946415 0.0449119 0.021322 0.0233826 6.10759 0.344094 0.021322 0.0233826
0.525926 0.971754 0.0450338 0.021074 0.0239029 6.13293 0.342875 0.021074 0.0239029
0.533333 0.997093 0.0451557 0.0208505 0.0240654 6.15827 0.342834 0.0208505 0.0240654
0.540741 1.0224 0.0460092 0.0209277 0.0243052 6.18358 0.34324 0.0209277 0.0243052
0.548148 1.04766 0.0467408 0.0210131 0.0248255 6.20883 0.34385 0.0210131 0.0248255
0.555556 1.07283 0.0475131 0.0211065 0.0248865 6.23401 0.344622 0.0211065 0.0248865
0.562963 1.0979 0.0484073 0.0212122 0.0249352 6.25908 0.344825 0.0212122 0.0249352
0.57037 1.12284 0.0495046 0.0213301 0.0250165 6.28402 0.344866 0.0213301 0.0250165
0.577778 1.14763 0.0504801 0.0214723 0.0254189 6.30881 0.345029 0.0214723 0.0254189
0.585185 1.17225 0.0514556 0.0216349 0.0260611 6.33343 0.344378 0.0216349 0.0260611
0.592593 1.19668 0.0519433 0.02183 0.0268374 6.35786 0.343606 0.02183 0.0268374
0.6 1.22091 0.0530407 0.0220535 0.0274633 6.38209 0.342834 0.0220535 0.0274633
0.607407 1.24492 0.0540568 0.0223137 0.0279226 6.40609 0.341208 0.0223137 0.0279226
0.614815 1.26869 0.0552355 0.0226754 0.0283412 6.42986 0.341168 0.0226754 0.0283412
0.622222 1.29221 0.0560484 0.0235167 0.0288493 6.45338 0.34198 0.0235167 0.0288493
0.62963 1.31547 0.0571864 0.0244068 0.0303694 6.47664 0.342509 0.0244068 0.0303694
0.637037 1.33846 0.0588935 0.0248499 0.03104 6.49963 0.343566 0.0248499 0.03104
0.644444 1.36117 0.0602347 0.0247889 0.0317472 6.52234 0.344704 0.0247889 0.0317472
0.651852 1.38359 0.0611289 0.0248092 0.0327552 6.54477 0.345638 0.0248092 0.0327552
0.659259 1.40572 0.062145 0.0254026 0.0338648 6.56689 0.346817 0.0254026 0.0338648
0.666667 1.42755 0.0628766 0.0260529 0.0348321 6.58872 0.347345 0.0260529 0.0348321
0.674074 1.44908 0.0638114 0.0267601 0.0356775 6.61025 0.347914 0.0267601 0.0356775
0.681481 1.4703 0.0649088 0.0277112 0.0365473 6.63148 0.347996 0.0277112 0.0365473
0.688889 1.49122 0.0660468 0.0288533 0.0374536 6.6524 0.348931 0.0288533 0.0374536
0.696296 1.51184 0.0666159 0.0300361 0.0384616 6.67301 0.348727 0.0300361 0.0384616
0.703704 1.53215 0.0674287 0.0310075 0.0397338 6.69333 0.347996 0.0310075 0.0397338
0.711111 1.55217 0.0684855 0.0321292 0.0410507 6.71335 0.349622 0.0321292 0.0410507
0.718519 1.5719 0.069339 0.0336209 0.0423513 6.73307 0.349784 0.0336209 0.0423513
0.725926 1.59133 0.0699487 0.0351898 0.0436925 6.75251 0.35015 0.0351898 0.0436925
0.733333 1.61049 0.0705583 0.0366367 0.0451151 6.77167 0.350434 0.0366367 0.0451151
0.740741 1.62938 0.0713306 0.0380958 0.0464157 6.79056 0.350881 0.0380958 0.0464157
0.748148 1.64801 0.0726718 0.0395956 0.0477976 6.80919 0.351288 0.0395956 0.0477976
0.755556 1.66639 0.0731596 0.0406849 0.0489356 6.82757 0.351572 0.0406849 0.0489356
0.762963 1.68454 0.074257 0.0407255 0.0504395 6.84572 0.351776 0.0407255 0.0504395
0.77037 1.70247 0.0747853 0.0421074 0.0519027 6.86365 0.35076 0.0421074 0.0519027
0.777778 1.7202 0.0752731 0.0438551 0.0532846 6.88137 0.349622 0.0438551 0.0532846
0.785185 1.73774 0.0752731 0.0456434 0.0546258 6.89891 0.350191 0.0456434 0.0546258
0.792593 1.75511 0.0760453 0.0474724 0.0559264 6.91628 0.352101 0.0474724 0.0559264
0.8 1.77233 0.0769395 0.0493827 0.057227 6.93351 0.353645 0.0493827 0.057227
0.807407 1.78943 0.0771834 0.051293 0.058609 6.95061 0.354052 0.051293 0.058609
0.814815 1.80643 0.0780369 0.0532846 0.0600721 6.96761 0.354418 0.0532846 0.0600721
0.822222 1.82335 0.0792156 0.0553168 0.0616166 6.98452 0.35332 0.0553168 0.0616166
0.82963 1.84021 0.0803536 0.057349 0.0631611 7.00139 0.353401 0.057349 0.0631611
0.837037 1.85706 0.080191 0.0594625 0.0648682 7.01823 0.354661 0.0594625 0.0648682
0.844444 1.8739 0.0800691 0.061576 0.0667784 7.03508 0.35523 0.061576 0.0667784
0.851852 1.89078 0.0801504 0.0637301 0.0686887 7.05195 0.354824 0.0637301 0.0686887
0.859259 1.90772 0.0802723 0.0658843 0.070599 7.06889 0.355271 0.0658843 0.070599
0.866667 1.92476 0.0804755 0.0680791 0.0723467 7.08593 0.35584 0.0680791 0.0723467
0.874074 1.94193 0.0810446 0.0703145 0.074135 7.1031 0.355759 0.0703145 0.074135
0.881481 1.95926 0.0811258 0.0725093 0.0759234 7.12044 0.355677 0.0725093 0.0759234


==> anc/entropy_density_24x8_MS_165.0.dat <==
0 0 9.49855e-308 0 0 12.7446 0.383803 -2.25616e-14 2.25616e-14
0.00740741 0.00020865 3.46289e-05 5.19839e-06 3.98029e-06 12.7448 0.383803 5.19839e-06 3.98029e-06
0.0148148 0.000834659 0.000138475 2.07854e-05 1.59163e-05 12.7454 0.383844 2.07854e-05 1.59163e-05
0.0222222 0.0018782 0.000311375 4.67002e-05 3.57913e-05 12.7464 0.383925 4.67002e-05 3.57913e-05
0.0296296 0.00333956 0.000553168 8.28735e-05 6.35675e-05 12.7479 0.384047 8.28735e-05 6.35675e-05
0.037037 0.00521914 0.000862877 0.000129208 9.92532e-05 12.7498 0.38421 0.000129208 9.92532e-05
0.0444444 0.00751746 0.00124005 0.000185581 0.000142742 12.7521 0.384372 0.000185581 0.000142742
0.0518519 0.0102352 0.00168673 0.00025175 0.000194035 12.7548 0.38486 0.00025175 0.000194035
0.0592593 0.013373 0.00219885 0.000327552 0.00025301 12.7579 0.385388 0.000327552 0.00025301
0.0666667 0.0169318 0.00277722 0.000412945 0.000319585 12.7615 0.385876 0.000412945 0.000319585
0.0740741 0.0209125 0.0034194 0.00050724 0.000393761 12.7655 0.385673 0.00050724 0.000393761
0.0814815 0.0253164 0.00412132 0.000610476 0.000475131 12.7699 0.385754 0.000610476 0.000475131
0.0888889 0.0301445 0.00488543 0.000722248 0.000564142 12.7747 0.385957 0.000722248 0.000564142
0.0962963 0.0353982 0.00570645 0.000841742 0.000660468 12.78 0.385917 0.000841742 0.000660468
0.103704 0.0410789 0.00659249 0.000969364 0.000763705 12.7856 0.385388 0.000969364 0.000763705
0.111111 0.0471882 0.00755169 0.00110471 0.000873851 12.7917 0.385388 0.00110471 0.000873851
0.118519 0.0537278 0.00853935 0.00124656 0.000990499 12.7983 0.385592 0.00124656 0.000990499
0.125926 0.0606994 0.00957171 0.0013945 0.00111406 12.8053 0.385835 0.0013945 0.00111406
0.133333 0.068105 0.0106569 0.00154895 0.00124412 12.8127 0.386242 0.00154895 0.00124412
0.140741 0.0759465 0.0118153 0.00170828 0.00138068 12.8205 0.38677 0.00170828 0.00138068
0.148148 0.0842262 0.0129858 0.00187248 0.00152294 12.8288 0.386445 0.00187248 0.00152294
0.155556 0.0929461 0.0142052 0.00204115 0.00166032 12.8375 0.38612 0.00204115 0.00166032
0.162963 0.102109 0.0154692 0.00221308 0.00179241 12.8467 0.386648 0.00221308 0.00179241
0.17037 0.111717 0.0168145 0.00238785 0.00192491 12.8563 0.386811 0.00238785 0.00192491
0.177778 0.121772 0.0181639 0.00256465 0.0020566 12.8663 0.387339 0.00256465 0.0020566
0.185185 0.132278 0.0195539 0.00274308 0.00222039 12.8768 0.388193 0.00274308 0.00222039
0.192593 0.143238 0.0209196 0.00292232 0.00238947 12.8878 0.389128 0.00292232 0.00238947
0.2 0.154653 0.022395 0.00310115 0.00256302 12.8992 0.389534 0.00310115 0.00256302
0.207407 0.166528 0.0238582 0.00327877 0.00274105 12.9111 0.390428 0.00327877 0.00274105
0.214815 0.178866 0.0252807 0.00345516 0.00292313 12.9234 0.390306 0.00345516 0.00292313
0.222222 0.191669 0.0268333 0.00362831 0.00310928 12.9362 0.388803 0.00362831 0.00310928
0.22963 0.204941 0.0284184 0.0037982 0.00329909 12.9495 0.388965 0.0037982 0.00329909
0.237037 0.218686 0.0301336 0.00396322 0.00349256 12.9632 0.389981 0.00396322 0.00349256
0.244444 0.232907 0.0317065 0.00412132 0.00368887 12.9775 0.390306 0.00412132 0.00368887
0.251852 0.247608 0.0331819 0.00427577 0.00388843 12.9922 0.391363 0.00427577 0.00388843
0.259259 0.262793 0.0347183 0.00443022 0.00386892 13.0074 0.391485 0.00443022 0.00386892
0.266667 0.278466 0.0365107 0.00460905 0.00397419 13.023 0.39055 0.00460905 0.00397419
0.274074 0.294631 0.0380674 0.00477976 0.00416603 13.0392 0.391363 0.00477976 0.00416603
0.281481 0.311293 0.0395712 0.00495046 0.00435706 13.0559 0.392786 0.00495046 0.00435706
0.288889 0.328455 0.0411726 0.00514149 0.00454809 13.073 0.392989 0.00514149 0.00454809
0.296296 0.346123 0.0426358 0.00533252 0.00474724 13.0907 0.393273 0.00533252 0.00474724
0.303704 0.364302 0.0442615 0.00551542 0.00494234 13.1089 0.394208 0.00551542 0.00494234
0.311111 0.382998 0.0457654 0.00569019 0.00510491 13.1276 0.394818 0.00569019 0.00510491
0.318519 0.402214 0.0470254 0.0058609 0.00532033 13.1468 0.395224 0.0058609 0.00532033
0.325926 0.421958 0.0486105 0.00602347 0.00552761 13.1665 0.395509 0.00602347 0.00552761
0.333333 0.442236 0.0499924 0.00617386 0.00571051 13.1868 0.395509 0.00617386 0.00571051
0.340741 0.463052 0.051293 0.00642179 0.00588122 13.2076 0.396566 0.00642179 0.00588122
0.348148 0.484415 0.0525123 0.00648682 0.00604379 13.229 0.397094 0.00648682 0.00604379
0.355556 0.506329 0.0535691 0.00655185 0.00619824 13.2509 0.3962 0.00655185 0.00619824
0.362963 0.528801 0.0552355 0.00664939 0.00622669 13.2734 0.397216 0.00664939 0.00622669
0.37037 0.551837 0.0564142 0.00672662 0.00644211 13.2964 0.397826 0.00672662 0.00644211
0.377778 0.575443 0.0571051 0.00678758 0.00665752 13.32 0.39937 0.00678758 0.00665752
0.385185 0.599625 0.057918 0.0069461 0.00687294 13.3442 0.40002 0.0069461 0.00687294
0.392593 0.624387 0.0586496 0.00712087 0.00708835 13.3689 0.399248 0.00712087 0.00708835
0.4 0.649735 0.0594625 0.00777117 0.00730783 13.3943 0.399167 0.00777117 0.00730783
0.407407 0.675671 0.0602347 0.00761673 0.00753544 13.4202 0.399411 0.00761673 0.00753544
0.414815 0.702197 0.0610882 0.00743383 0.00776711 13.4468 0.398273 0.00743383 0.00776711
0.422222 0.729315 0.0621856 0.00723061 0.00800285 13.4739 0.399329 0.00723061 0.00800285
0.42963 0.757025 0.0634456 0.00699893 0.00825077 13.5016 0.40002 0.00699893 0.00825077
0.437037 0.785326 0.0637301 0.00689732 0.00850277 13.5299 0.400305 0.00689732 0.00850277
0.444444 0.814217 0.0651527 0.00698268 0.00876696 13.5588 0.399614 0.00698268 0.00876696
0.451852 0.843695 0.0668191 0.00682416 0.00903521 13.5883 0.400183 0.00682416 0.00903521
0.459259 0.873756 0.0677945 0.0071859 0.00894579 13.6183 0.399614 0.0071859 0.00894579
0.466667 0.904395 0.0685261 0.006751 0.00920185 13.649 0.397907 0.006751 0.00920185
0.474074 0.935607 0.0692171 0.00659249 0.00940507 13.6802 0.397419 0.00659249 0.00940507
0.481481 0.967384 0.0710054 0.00785653 0.00927501 13.7119 0.398476 0.00785653 0.00927501
0.488889 0.999719 0.0718996 0.00859625 0.00938881 13.7443 0.399533 0.00859625 0.00938881
0.496296 1.0326 0.0728751 0.00925062 0.00951481 13.7772 0.398516 0.00925062 0.00951481
0.503704 1.06602 0.0738912 0.00810852 0.00964081 13.8106 0.39872 0.00810852 0.00964081
0.511111 1.09997 0.0746634 0.0070599 0.0097668 13.8445 0.397947 0.0070599 0.0097668
0.518519 1.13444 0.0753544 0.00650714 0.00989687 13.879 0.398557 0.00650714 0.00989687
0.525926 1.16941 0.0764111 0.00648275 0.0102423 13.914 0.396606 0.00648275 0.0102423
0.533333 1.20488 0.0776304 0.00635675 0.0104171 13.9494 0.395956 0.00635675 0.0104171
0.540741 1.24083 0.0790123 0.00602754 0.0107057 13.9854 0.398801 0.00602754 0.0107057
0.548148 1.27726 0.0802723 0.00673881 0.0111324 14.0218 0.398801 0.00673881 0.0111324
0.555556 1.31415 0.0816542 0.00627953 0.0116893 14.0587 0.399126 0.00627953 0.0116893
0.562963 1.35149 0.0822232 0.00530001 0.0122502 14.0961 0.399614 0.00530001 0.0122502
0.57037 1.38928 0.0833613 0.00497485 0.0128517 14.1338 0.400061 0.00497485 0.0128517
0.577778 1.42751 0.0849464 0.00378641 0.0134085 14.1721 0.400061 0.00378641 0.0134085
0.585185 1.46615 0.0863283 0.00371122 0.0140223 14.2107 0.399614 0.00371122 0.0140223
0.592593 1.50521 0.0868973 0.00385754 0.0145506 14.2498 0.400264 0.00385754 0.0145506
0.6 1.54467 0.086938 0.00400874 0.0152294 14.2892 0.401687 0.00400874 0.0152294
0.607407 1.58453 0.0890108 0.00416603 0.0161642 14.3291 0.401768 0.00416603 0.0161642
0.614815 1.62476 0.0911243 0.00432454 0.0165706 14.3693 0.4025 0.00432454 0.0165706
0.622222 1.66537 0.0927501 0.00449119 0.0169852 14.4099 0.403028 0.00449119 0.0169852
0.62963 1.70635 0.0939694 0.00486105 0.0174648 14.4509 0.403882 0.00486105 0.0174648
0.637037 1.74768 0.0950262 0.00537723 0.0185744 14.4922 0.40506 0.00537723 0.0185744
0.644444 1.78935 0.0968145 0.00559264 0.0198425 14.5339 0.40441 0.00559264 0.0198425
0.651852 1.83135 0.0981964 0.00583651 0.0204806 14.5759 0.404735 0.00583651 0.0204806
0.659259 1.87368 0.0995377 0.00610882 0.0211431 14.6182 0.406239 0.00610882 0.0211431
0.666667 1.91633 0.100757 0.00641366 0.0218219 14.6609 0.405629 0.00641366 0.0218219
0.674074 1.95928 0.101854 0.00674287 0.022521 14.7038 0.406442 0.00674287 0.022521
0.681481 2.00253 0.102627 0.00710867 0.0232404 14.7471 0.407255 0.00710867 0.0232404
0.688889 2.04606 0.104618 0.00749886 0.0239801 14.7906 0.408474 0.00749886 0.0239801
0.696296 2.08987 0.105756 0.00792562 0.0247401 14.8344 0.409694 0.00792562 0.0247401
0.703704 2.13395 0.106569 0.00838084 0.0255205 14.8785 0.409694 0.00838084 0.0255205
0.711111 2.17829 0.107992 0.00886857 0.0263171 14.9228 0.4101 0.00886857 0.0263171
0.718519 2.22288 0.10917 0.00938475 0.0271341 14.9674 0.408474 0.00938475 0.0271341
0.725926 2.2677 0.109292 0.00993751 0.0279713 15.0123 0.408474 0.00993751 0.0279713
0.733333 2.31277 0.110593 0.0101001 0.0288289 15.0573 0.407661 0.0101001 0.0288289
0.740741 2.35805 0.111243 0.0102261 0.0297028 15.1026 0.409287 0.0102261 0.0297028
0.748148 2.40355 0.112666 0.0103114 0.0305929 15.1481 0.410507 0.0103114 0.0305929
0.755556 2.44925 0.113601 0.0103643 0.0315033 15.1938 0.412945 0.0103643 0.0315033
0.762963 2.49515 0.114048 0.0110552 0.03243 15.2397 0.412945 0.0110552 0.03243
0.77037 2.54124 0.113966 0.0116608 0.033373 15.2858 0.414977 0.0116608 0.033373
0.777778 2.58751 0.114698 0.012051 0.0343362 15.3321 0.41579 0.012051 0.0343362
0.785185 2.63394 0.115348 0.0124737 0.0353117 15.3785 0.415384 0.0124737 0.0353117
0.792593 2.68054 0.117177 0.0129371 0.0362993 15.4251 0.416197 0.0129371 0.0362993
0.8 2.72729 0.117584 0.0134492 0.0373073 15.4719 0.41579 0.0134492 0.0373073
0.807407 2.77419 0.118803 0.014006 0.0383234 15.5188 0.414571 0.014006 0.0383234
0.814815 2.82123 0.119006 0.0146157 0.0393558 15.5658 0.41701 0.0146157 0.0393558
0.822222 2.86839 0.119128 0.0152822 0.0404003 15.6129 0.41579 0.0152822 0.0404003
0.82963 2.91567 0.119413 0.0160057 0.0414571 15.6602 0.41579 0.0160057 0.0414571
0.837037 2.96307 0.120998 0.0167983 0.0425138 15.7076 0.416197 0.0167983 0.0425138
0.844444 3.01057 0.122014 0.0176355 0.0436112 15.7551 0.41579 0.0176355 0.0436112
0.851852 3.05816 0.122705 0.0174933 0.044668 15.8027 0.414571 0.0174933 0.044668
0.859259 3.10585 0.124005 0.0173591 0.0457247 15.8504 0.413758 0.0173591 0.0457247
0.866667 3.15361 0.125265 0.0173307 0.0464157 15.8982 0.413758 0.0173307 0.0464157
0.874074 3.20145 0.125347 0.0181923 0.047066 15.946 0.412539 0.0181923 0.047066
0.881481 3.24935 0.125834 0.0190987 0.0477163 15.9939 0.412539 0.0190987 0.0477163


==> anc/fig2.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}

\begin{document}
  \tikzset{every mark/.append style={scale=1.3}}
    \begin{tikzpicture}
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$n_I/m_\pi^3$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=3.0,
                     y tick label style={/pgf/number format/.cd,
                                         fixed,
                                         fixed zerofill,
                                         precision=1,
                                         /tikz/.cd},
                     ytick distance=0.5,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.04,0.78)},anchor=west,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{nI_limp_24x8_MS_123.dat}\mydataone;
            \pgfplotstableread{nI_limp_24x8_MS_137.dat}\mydatatwo;
            \pgfplotstableread{nI_limp_24x8_MS_147.dat}\mydatathree;
            \pgfplotstableread{nI_limp_24x8_MS_163.dat}\mydatafour;
            
            \addplot+[name path=A, no markers, solid, cdata, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydataone};
            \addplot+[name path=B, no markers, solid, cdata, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydataone};
            \addplot[cdata, opacity=0.4, forget plot] fill between[of=A and B];
            
            \addplot+[name path=C, no markers, solid, ccpt, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatwo};
            \addplot+[name path=D, no markers, solid, ccpt, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatwo};
            \addplot[ccpt, opacity=0.4, forget plot] fill between[of=C and D];
            
            \addplot+[name path=E, no markers, solid, ccpta, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatathree};
            \addplot+[name path=F, no markers, solid, ccpta, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatathree};
            \addplot[ccpta, opacity=0.4, forget plot] fill between[of=E and F];
            
            
            \addplot+[name path=G, no markers, solid, adata, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatafour};
            \addplot+[name path=H, no markers, solid, adata, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatafour};
            \addplot[adata, opacity=0.4, forget plot] fill between[of=G and H];
            
            \addplot[only marks, cdata, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0},y expr=\thisrowno{1},y error expr=\thisrowno{2}] {nI_limp_24x8_MS_123_data.dat};
            \addlegendentry{$T=124$ MeV}
            \addplot[only marks, ccpt, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0},y expr=\thisrowno{1},y error expr=\thisrowno{2}] {nI_limp_24x8_MS_137_data.dat};
            \addlegendentry{$T=136$ MeV}
            \addplot[only marks, ccpta, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0},y expr=\thisrowno{1},y error expr=\thisrowno{2}] {nI_limp_24x8_MS_147_data.dat};
            \addlegendentry{$T=148$ MeV}
            \addplot[only marks, adata, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0},y expr=\thisrowno{1},y error expr=\thisrowno{2}] {nI_limp_24x8_MS_163_data.dat};
            \addlegendentry{$T=162$ MeV}

        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig3_a.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{50,50,50}
\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}
\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}
\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}
  \tikzset{every mark/.append style={scale=1.3}}
  
    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta p/m_\pi^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=1.0,
                     ytick distance=0.2,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{pressure_24x32_MS_0.dat}\mydatazero;
            \pgfplotstableread{pressure_24x8_MS_120.0.dat}\mydataonennnt;
            \pgfplotstableread{pressure_24x8_MS_145.0.dat}\mydatatwonnnt;
            \pgfplotstableread{pressure_24x8_MS_165.0.dat}\mydatathreennnt;
            
            \addplot+[name path=Y, no markers, solid, cunst, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatazero};
            \addplot+[name path=Z, no markers, solid, cunst, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatazero};
            \addplot[cunst, opacity=0.4, forget plot] fill between[of=Y and Z];
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonennnt};
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonennnt};
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            \addlegendentry{$T=120$ MeV};
            
            \addplot+[name path=C3, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwonnnt};
            \addplot+[name path=D3, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwonnnt};
            \addplot[ccpta, opacity=0.4] fill between[of=C3 and D3];
            \addlegendentry{$T=145$ MeV};
            
            \addplot+[name path=E3, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatathreennnt};
            \addplot+[name path=F3, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatathreennnt};
            \addplot[adata, opacity=0.4] fill between[of=E3 and F3];
            \addlegendentry{$T=165$ MeV};

        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig3_b.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{50,50,50}
\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}
\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}
\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}
  \tikzset{every mark/.append style={scale=1.3}}

    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta I/m_\pi^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=-0.3,
                     ymax=2.4,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{trace_anomaly_24x32_MS_0.dat}\mydatazero;
            \pgfplotstableread{trace_anomaly_24x8_MS_120.0.dat}\mydataonennnt;
            \pgfplotstableread{trace_anomaly_24x8_MS_145.0.dat}\mydatatwonnnt;
            \pgfplotstableread{trace_anomaly_24x8_MS_165.0.dat}\mydatathreennnt;
            
            \addplot[dashed, black, domain=0.0:0.9, forget plot] (x,0.0);
            
            \addplot+[name path=Y, no markers, solid, cunst, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatazero};
            \addplot+[name path=Z, no markers, solid, cunst, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatazero};
            \addplot[cunst, opacity=0.4, forget plot] fill between[of=Y and Z];
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonennnt};
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonennnt};
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            \addlegendentry{$T=120$ MeV};
            
            \addplot+[name path=C3, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwonnnt};
            \addplot+[name path=D3, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwonnnt};
            \addplot[ccpta, opacity=0.4] fill between[of=C3 and D3];
            \addlegendentry{$T=145$ MeV};
            
            \addplot+[name path=E3, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatathreennnt};
            \addplot+[name path=F3, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatathreennnt};
            \addplot[adata, opacity=0.4] fill between[of=E3 and F3];
            \addlegendentry{$T=165$ MeV};

        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig3_c.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{50,50,50}
\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}
\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}
\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}

\begin{document}
  \tikzset{every mark/.append style={scale=1.3}}

    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta \epsilon/m_\pi^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=4.0,
                     ytick distance=0.5,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{energy_density_24x32_MS_0.dat}\mydatazero;
            \pgfplotstableread{energy_density_24x8_MS_120.0.dat}\mydataonennnt;
            \pgfplotstableread{energy_density_24x8_MS_145.0.dat}\mydatatwonnnt;
            \pgfplotstableread{energy_density_24x8_MS_165.0.dat}\mydatathreennnt;
            
            \addplot+[name path=Y, no markers, solid, cunst, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatazero};
            \addplot+[name path=Z, no markers, solid, cunst, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatazero};
            \addplot[cunst, opacity=0.4, forget plot] fill between[of=Y and Z];
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonennnt};
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonennnt};
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            \addlegendentry{$T=120$ MeV};
            
            \addplot+[name path=C3, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwonnnt};
            \addplot+[name path=D3, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwonnnt};
            \addplot[ccpta, opacity=0.4] fill between[of=C3 and D3];
            \addlegendentry{$T=145$ MeV};
            
            \addplot+[name path=E3, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatathreennnt};
            \addplot+[name path=F3, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatathreennnt};
            \addplot[adata, opacity=0.4] fill between[of=E3 and F3];
            \addlegendentry{$T=165$ MeV};

        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig3_d.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}
\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}
\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}
\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}

\begin{document}
  \tikzset{every mark/.append style={scale=1.3}}

    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta s/m_\pi^3$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=3.0,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{entropy_density_24x8_MS_120.0.dat}\mydataonennnt;
            \pgfplotstableread{entropy_density_24x8_MS_145.0.dat}\mydatatwonnnt;
            \pgfplotstableread{entropy_density_24x8_MS_165.0.dat}\mydatathreennnt;
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonennnt};
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonennnt};
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            \addlegendentry{$T=120$ MeV};
            
            \addplot+[name path=C3, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwonnnt};
            \addplot+[name path=D3, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwonnnt};
            \addplot[ccpta, opacity=0.4] fill between[of=C3 and D3];
            \addlegendentry{$T=145$ MeV};
            
            \addplot+[name path=E3, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatathreennnt};
            \addplot+[name path=F3, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatathreennnt};
            \addplot[adata, opacity=0.4] fill between[of=E3 and F3];
            \addlegendentry{$T=165$ MeV};

        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig4_a.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{cdata}{RGB}{0,0,128}
%\definecolor{cunst}{RGB}{100,100,100}
\definecolor{cunst}{RGB}{50,50,50}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

% \definecolor{ccpta}{RGB}{153,50,204}
% \definecolor{ccpta2}{RGB}{80,150,104}
% \definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{ccpta}{RGB}{139,0,0}
\definecolor{ccpta2}{RGB}{204,100,0}
\definecolor{ccpta3}{RGB}{255,200,0}
% \definecolor{adata}{RGB}{139,0,0}
% \definecolor{adata2}{RGB}{204,100,0}
% \definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta p/m_\pi^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=0.0,
                     ymax=0.7,
                     ytick distance=0.2,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{pressure_24x32_MS_0.dat}\mydatazero;
            \pgfplotstableread{pressure_24x8_MS_120.0.dat}\mydataonennn;
            \pgfplotstableread{pressure_28x10_MS_120.0.dat}\mydataonenn;
            \pgfplotstableread{pressure_36x12_MS_120.0.dat}\mydataonen;
            \pgfplotstableread{pressure_24x8_MS_145.0.dat}\mydatatwonnn;
            \pgfplotstableread{pressure_28x10_MS_145.0.dat}\mydatatwonn;
            \pgfplotstableread{pressure_36x12_MS_145.0.dat}\mydatatwon;
            
            \addplot+[name path=Y, no markers, solid, cunst, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatazero};
            \addplot+[name path=Z, no markers, solid, cunst, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatazero};
            \addplot[cunst, opacity=0.4, forget plot] fill between[of=Y and Z];
            
            \addplot+[name path=A1, no markers, dotted, cdata3, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonen};
            \addplot+[name path=B1, no markers, dotted, cdata3, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonen};
            \addplot[cdata3, opacity=0.4, forget plot] fill between[of=A1 and B1];
            
            \addplot+[name path=A2, no markers, dashed, cdata2, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonenn};
            \addplot+[name path=B2, no markers, dashed, cdata2, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonenn};
            \addplot[cdata2, opacity=0.4, forget plot] fill between[of=A2 and B2];
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonennn};
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonennn};
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            \addlegendentry{$T=120$ MeV};
            
            
            \addplot+[name path=C1, no markers, dotted, ccpta3, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwon};
            \addplot+[name path=D1, no markers, dotted, ccpta3, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwon};
            \addplot[ccpta3, opacity=0.4, forget plot] fill between[of=C1 and D1];
            
            \addplot+[name path=C2, no markers, dashed, ccpta2, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwonn};
            \addplot+[name path=D2, no markers, dashed, ccpta2, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwonn};
            \addplot[ccpta2, opacity=0.4, forget plot] fill between[of=C2 and D2];
            
            \addplot+[name path=C3, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwonnn};
            \addplot+[name path=D3, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwonnn};
            \addplot[ccpta, opacity=0.4] fill between[of=C3 and D3];
            \addlegendentry{$T=145$ MeV};
            
        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig4_b.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{cunst}{RGB}{50,50,50}
\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}
\definecolor{ccpta}{RGB}{139,0,0}
\definecolor{ccpta2}{RGB}{204,100,0}
\definecolor{ccpta3}{RGB}{255,200,0}

\begin{document}
  \tikzset{every mark/.append style={scale=1.3}}

    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\Delta I/m_\pi^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=0.9,
                     ymin=-0.3,
                     ymax=1.8,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{trace_anomaly_24x32_MS_0.dat}\mydatazero;
            \pgfplotstableread{trace_anomaly_24x8_MS_120.0.dat}\mydataonennn;
            \pgfplotstableread{trace_anomaly_28x10_MS_120.0.dat}\mydataonenn;
            \pgfplotstableread{trace_anomaly_36x12_MS_120.0.dat}\mydataonen;
            \pgfplotstableread{trace_anomaly_24x8_MS_145.0.dat}\mydatatwonnn;
            \pgfplotstableread{trace_anomaly_28x10_MS_145.0.dat}\mydatatwonn;
            \pgfplotstableread{trace_anomaly_36x12_MS_145.0.dat}\mydatatwon;
            
            \addplot[dashed, black, domain=0.0:0.9, forget plot] (x,0.0);
            
            \addplot+[name path=Y, no markers, solid, cunst, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatazero};
            \addplot+[name path=Z, no markers, solid, cunst, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatazero};
            \addplot[cunst, opacity=0.4, forget plot] fill between[of=Y and Z];
            
            \addplot+[name path=A1, no markers, dotted, cdata3, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonen};
            \addplot+[name path=B1, no markers, dotted, cdata3, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonen};
            \addplot[cdata3, opacity=0.4, forget plot] fill between[of=A1 and B1];
            
            \addplot+[name path=A2, no markers, dashed, cdata2, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonenn};
            \addplot+[name path=B2, no markers, dashed, cdata2, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonenn};
            \addplot[cdata2, opacity=0.4, forget plot] fill between[of=A2 and B2];
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydataonennn};
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydataonennn};
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            \addlegendentry{$T=120$ MeV};
            
            
            \addplot+[name path=C1, no markers, dotted, ccpta3, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwon};
            \addplot+[name path=D1, no markers, dotted, ccpta3, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwon};
            \addplot[ccpta3, opacity=0.4, forget plot] fill between[of=C1 and D1];
            
            \addplot+[name path=C2, no markers, dashed, ccpta2, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwonn};
            \addplot+[name path=D2, no markers, dashed, ccpta2, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwonn};
            \addplot[ccpta2, opacity=0.4, forget plot] fill between[of=C2 and D2];
            
            \addplot+[name path=C3, no markers, solid, ccpta, forget plot] 
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}+\thisrowno{2}] {\mydatatwonnn};
            \addplot+[name path=D3, no markers, solid, ccpta, forget plot]
                      table[x expr=\thisrowno{0},y expr=\thisrowno{1}-\thisrowno{2}] {\mydatatwonnn};
            \addplot[ccpta, opacity=0.4] fill between[of=C3 and D3];
            \addlegendentry{$T=145$ MeV};
            
        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/fig5.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{169,169,169}
\definecolor{cd1}{RGB}{255,165,0}
\definecolor{cd2}{RGB}{139,0,0}
\definecolor{cd3}{RGB}{0,128,0}
\definecolor{cd4}{RGB}{0,0,128}

\begin{document}
  \tikzset{every mark/.append style={scale=1.3}}

    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[set layers=axis on top,
                     width=8cm, height=6cm,
                     xlabel={$n_I/m_\pi^3$},
                     xlabel shift = -1 pt,
                     ylabel={$T$ [MeV]},
                     ylabel shift = -1 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=1.9,
                     ymin=0.0,
                     ymax=185.0,
                     ytick distance={30},
                     thick,
                     legend cell align={left},
                     legend style={at={(rel axis cs:0.39,0.23)},anchor=west,draw=none,fill=none}]
            
            \pgfplotstableread{spline_mc_bec_ne3_conti_a0.out}\mydatapcb;
            \pgfplotstableread{spline_mc_tpc_ne3_conti_a0.out}\mydatatpc;
            \pgfplotstableread{bec_bound_chipt.dat}\mydatapcbchpt;
            \pgfplotstableread{bec_bound_chipt_splineplot.dat}\mydatapcbchptspl;
            
            \addplot+[name path=pcblow, no markers, solid, cd3, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-sqrt(\thisrowno{2}^2+\thisrowno{3}^2)] {\mydatapcb};
            \addplot+[name path=pcbhigh, no markers, solid, cd3, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+sqrt(\thisrowno{2}^2+\thisrowno{4}^2)] {\mydatapcb};
  
            \addplot+[name path=pcbchpt, no markers, solid, ultra thick, cd2, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}] {\mydatapcbchpt};
            
            \path[name path=axis0] (0,0) -- (1.9,0);
            
            \addplot[ccpt, opacity=0.4, forget plot] fill between[of=pcblow and axis0];
            \addplot[cd3, opacity=0.4, forget plot] fill between[of=pcblow and pcbhigh];
            
            \addplot+[name path=tpclow, no markers, solid, cd4, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}-sqrt(\thisrowno{2}^2+\thisrowno{3}^2)] {\mydatatpc};
            \addplot+[name path=tpchigh, no markers, solid, cd4, forget plot] table[x expr=\thisrowno{0},y expr=\thisrowno{1}+sqrt(\thisrowno{2}^2+\thisrowno{4}^2)] {\mydatatpc};
            
            \addplot[cd4, opacity=0.4, forget plot] fill between[of=tpclow and tpchigh];
            
            \draw (rel axis cs:0.45,0.37) node[right,align=center] {pion \\[1pt] condensation};
            \draw (rel axis cs:0.24,0.88) node[above,align=center,rotate=-1] {chiral crossover};

        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/nI_limp_24x8_MS_123.dat <==
0 1.39199e-18 8.72225e-20 1.3815e-17 1.3941e-17
0.00740741 0.00346593 0.000493421 0.000156318 0.000190784
0.0148148 0.00693126 0.000986029 0.000312188 0.000381324
0.0222222 0.0103954 0.0014766 0.000467002 0.000571458
0.0296296 0.0138578 0.00196515 0.000620637 0.00076086
0.037037 0.0173177 0.00244963 0.000772646 0.000949449
0.0444444 0.0207748 0.00293167 0.000922217 0.00113682
0.0518519 0.0242282 0.0034068 0.00106894 0.00132297
0.0592593 0.0276775 0.00387868 0.00121282 0.00150749
0.0666667 0.031122 0.00433674 0.00135305 0.00169039
0.0740741 0.0345612 0.00478789 0.0014888 0.00187126
0.0814815 0.0379944 0.00522685 0.00162048 0.00205009
0.0888889 0.0414211 0.00566174 0.00175827 0.00218991
0.0962963 0.0448406 0.0060885 0.00188589 0.00231306
0.103704 0.0482525 0.0065112 0.00198628 0.00242239
0.111111 0.051656 0.00690952 0.00209236 0.00251588
0.118519 0.0550506 0.00732002 0.0022147 0.00259351
0.125926 0.0584356 0.00771834 0.00234151 0.00265366
0.133333 0.0618106 0.00807194 0.00246629 0.00269512
0.140741 0.0651749 0.00844587 0.00258863 0.00271666
0.148148 0.0685278 0.00880354 0.00268374 0.00271788
0.155556 0.0718689 0.00912056 0.00282274 0.00273454
0.162963 0.0751975 0.00946197 0.0028199 0.00275365
0.17037 0.078513 0.00978306 0.00293532 0.00275771
0.177778 0.0818148 0.0100757 0.00295036 0.00274552
0.185185 0.0851024 0.0102952 0.00290484 0.00271666
0.192593 0.0883751 0.0105553 0.00283453 0.00266992
0.2 0.0916324 0.0107992 0.00274389 0.00260489
0.207407 0.0948735 0.011043 0.00273007 0.00252116
0.214815 0.0980981 0.0112422 0.00270325 0.00241752
0.222222 0.101305 0.0114251 0.00266342 0.00229355
0.22963 0.104495 0.011608 0.00262399 0.00224681
0.237037 0.107666 0.0118031 0.00254311 0.00216105
0.244444 0.110818 0.0119982 0.00242118 0.00227892
0.251852 0.11395 0.0121201 0.00226429 0.00231469
0.259259 0.117062 0.0121892 0.00214073 0.00237078
0.266667 0.120154 0.0121648 0.00212529 0.00231509
0.274074 0.123223 0.0120957 0.00198222 0.00231672
0.281481 0.126269 0.0121607 0.0018993 0.00202083
0.288889 0.129291 0.0121607 0.00196433 0.00163227
0.296296 0.132291 0.012051 0.0016721 0.00242118
0.303704 0.13527 0.0118884 0.00199888 0.00260286
0.311111 0.138233 0.0117949 0.00204847 0.00293248
0.318519 0.141185 0.0115226 0.00234111 0.0027195
0.325926 0.144133 0.0115348 0.0026874 0.00289996
0.333333 0.147089 0.0115714 0.00322674 0.00333364
0.340741 0.150066 0.0116039 0.00369131 0.00373358
0.348148 0.153081 0.0117096 0.00364579 0.00378276
0.355556 0.156154 0.0116852 0.00359376 0.00347061
0.362963 0.159308 0.011673 0.00355149 0.00368724
0.37037 0.16257 0.0114982 0.00361571 0.00372098
0.377778 0.165976 0.011547 0.0038043 0.00417822
0.385185 0.169569 0.0115308 0.00415384 0.00464157
0.392593 0.173393 0.0115999 0.00443428 0.00521059
0.4 0.177495 0.0117624 0.00461312 0.00590967
0.407407 0.181921 0.0117665 0.00486511 0.00678758
0.414815 0.186717 0.012112 0.00509272 0.00763705
0.422222 0.191927 0.0123152 0.00592186 0.00843774
0.42963 0.197604 0.012807 0.00641772 0.0091734
0.437037 0.203809 0.0130712 0.00707209 0.00964081
0.444444 0.210622 0.013311 0.0077224 0.0102058
0.451852 0.218111 0.0138109 0.00831174 0.0101773
0.459259 0.226336 0.0141523 0.00837677 0.0102586
0.466667 0.235397 0.0145791 0.00797033 0.00890108
0.474074 0.245403 0.0150709 0.00729564 0.00729564
0.481481 0.25642 0.0153269 0.00613321 0.00551542
0.488889 0.26854 0.0157009 0.00485292 0.00421074
0.496296 0.281824 0.0160626 0.00451964 0.00392298
0.503704 0.29629 0.0161927 0.00376487 0.00351938
0.511111 0.311946 0.0162821 0.00391201 0.00245654
0.518519 0.328752 0.0161886 0.00387705 0.00252929
0.525926 0.346665 0.0163756 0.00378032 0.00291663
0.533333 0.36564 0.0163308 0.004227 0.00300645
0.540741 0.385633 0.0165015 0.00467815 0.00355352
0.548148 0.406601 0.0164894 0.00539349 0.00408474
0.555556 0.428499 0.0165341 0.00602754 0.00420668
0.562963 0.451284 0.0164446 0.00644211 0.00438145
0.57037 0.474911 0.0162658 0.00655591 0.00480415
0.577778 0.499337 0.0161764 0.006751 0.00512523
0.585185 0.524518 0.0159203 0.00685261 0.00538129
0.592593 0.550409 0.0160788 0.00686074 0.00550729
0.6 0.576967 0.0159407 0.0068201 0.00575522
0.607407 0.604147 0.0162211 0.00688106 0.00605599
0.614815 0.631906 0.0163268 0.0065112 0.0060316
0.622222 0.6602 0.0163512 0.00642179 0.00582838
0.62963 0.688985 0.0164203 0.00621044 0.00556826
0.637037 0.718217 0.0165056 0.00572677 0.00573083
0.644444 0.747851 0.0167332 0.00519027 0.00573083
0.651852 0.777844 0.017099 0.00460499 0.00543007
0.659259 0.808152 0.0174039 0.00411726 0.0050724
0.666667 0.838731 0.0173429 0.00372138 0.00466596
0.674074 0.869537 0.0175055 0.00303409 0.00448306
0.681481 0.900526 0.0177168 0.00266911 0.00392379
0.688889 0.931654 0.0178631 0.00207042 0.00366448
0.696296 0.962877 0.0182614 0.00161154 0.00337713
0.703704 0.994151 0.0183183 0.00136483 0.00339582
0.711111 1.02543 0.0183102 0.00144409 0.00351572
0.718519 1.05668 0.0182371 0.00152538 0.00320805
0.725926 1.08784 0.0185378 0.00160788 0.003495
0.733333 1.11888 0.0187817 0.0016908 0.00340964
0.740741 1.14975 0.018867 0.00177371 0.00373602
0.748148 1.1804 0.0189361 0.00211878 0.00429203
0.755556 1.2108 0.0191841 0.00254148 0.00481227
0.762963 1.2409 0.0194035 0.00303653 0.00537723
0.77037 1.27066 0.0194848 0.00327552 0.00595438
0.777778 1.30002 0.0197287 0.00357628 0.0063974
0.785185 1.32896 0.0197002 0.00388965 0.00642991
0.792593 1.35741 0.0197572 0.00401849 0.00668597
0.8 1.38535 0.0200254 0.00414977 0.00679978
0.807407 1.41272 0.0204481 0.0042148 0.00689326
0.814815 1.43949 0.0201311 0.00420668 0.00696642
0.822222 1.4656 0.0204156 0.00411726 0.00700706
0.82963 1.49101 0.0205294 0.0039494 0.006877
0.837037 1.51568 0.0207773 0.00369131 0.00664939
0.844444 1.53957 0.0206635 0.00395143 0.00623482
0.851852 1.56263 0.0208708 0.00429609 0.00589747
0.859259 1.58482 0.0217121 0.00353239 0.00535691
0.866667 1.60609 0.0223828 0.00247442 0.00473099
0.874074 1.62641 0.023976 0.00235411 0.0048204
0.881481 1.64571 0.0259351 0.00224193 0.00477163


==> anc/nI_limp_24x8_MS_123_data.dat <==
0.125926 0.049592 0.0134532 0.0141645 0.0127379
0.251852 0.103064 0.0472692 0.0451151 0.049464
0.377778 0.178502 0.0184769 0.0186313 0.0183265
0.503704 0.285394 0.03836 0.0372504 0.0394737
0.546846 0.369702 0.0280486 0.0289915 0.0271056
0.62963 0.714608 0.080882 0.0814916 0.0802317
0.762963 1.24607 0.0343525 0.0348687 0.0338363
0.881481 1.64166 0.0327592 0.0316578 0.0338607


==> anc/nI_limp_24x8_MS_137.dat <==
0 2.44025e-18 5.31626e-20 2.73983e-17 2.79104e-17
0.00740741 0.00623255 0.000339501 0.000155627 0.000106935
0.0148148 0.0124654 0.000678758 0.00031101 0.000213382
0.0222222 0.0186988 0.00101692 0.000466189 0.000319016
0.0296296 0.0249329 0.00135345 0.000620231 0.000423106
0.037037 0.0311682 0.00168755 0.000773866 0.000525936
0.0444444 0.0374049 0.0020188 0.000926282 0.000626327
0.0518519 0.0436432 0.00234639 0.00107301 0.00072428
0.0592593 0.0498834 0.00266951 0.00121486 0.0008202
0.0666667 0.0561258 0.00299223 0.00135183 0.000913275
0.0740741 0.0623707 0.00330437 0.00148433 0.00100269
0.0814815 0.0686183 0.00361368 0.00161073 0.00108886
0.0888889 0.074869 0.00391648 0.00173104 0.00117015
0.0962963 0.0811229 0.0042148 0.00184443 0.00124737
0.103704 0.0873804 0.00451151 0.00195052 0.00131972
0.111111 0.0936417 0.00478789 0.00206066 0.00138637
0.118519 0.0999071 0.00505614 0.00215008 0.00144775
0.125926 0.106177 0.00529594 0.00221958 0.00150302
0.133333 0.112451 0.00554387 0.00228908 0.0015518
0.140741 0.118731 0.00577554 0.00234964 0.00159407
0.148148 0.125015 0.00600721 0.00239923 0.00162861
0.155556 0.131305 0.00621044 0.00243743 0.00165625
0.162963 0.137601 0.00641366 0.00246385 0.00167576
0.17037 0.143903 0.0065681 0.00247767 0.00168673
0.177778 0.150211 0.00672662 0.00247848 0.00174404
0.185185 0.156526 0.00686074 0.00246548 0.00181842
0.192593 0.162848 0.00701519 0.00243865 0.00178428
0.2 0.169176 0.00716557 0.00239638 0.00176558
0.207407 0.175512 0.00722248 0.00233907 0.00186841
0.214815 0.181856 0.00727531 0.00226591 0.00197531
0.222222 0.188208 0.00732815 0.00217609 0.00204034
0.22963 0.194568 0.00738912 0.0020692 0.00204725
0.237037 0.200936 0.00739725 0.00219316 0.00210496
0.244444 0.207313 0.00745008 0.00206391 0.00213748
0.251852 0.2137 0.00748666 0.00193832 0.00218178
0.259259 0.220095 0.00751511 0.00193751 0.0022269
0.266667 0.2265 0.00757608 0.00213504 0.00227526
0.274074 0.232916 0.00759234 0.00209927 0.00248092
0.281481 0.239341 0.00756389 0.00192735 0.00269796
0.288889 0.245779 0.00751918 0.00187654 0.00291907
0.296296 0.25223 0.00751918 0.00190987 0.00298085
0.303704 0.258697 0.00744195 0.00174486 0.00279185
0.311111 0.265183 0.00728751 0.00172616 0.0025679
0.318519 0.271692 0.00720215 0.00173266 0.00270365
0.325926 0.278231 0.00709648 0.0019493 0.00283128
0.333333 0.284807 0.0071168 0.00191109 0.00285932
0.340741 0.291428 0.00704771 0.00206432 0.00288899
0.348148 0.298103 0.00706396 0.00220698 0.00300889
0.355556 0.304843 0.00693797 0.00236712 0.00287842
0.362963 0.311662 0.00688513 0.0024797 0.00264838
0.37037 0.318573 0.00701926 0.0027886 0.00250775
0.377778 0.325597 0.00723061 0.00253417 0.00260204
0.385185 0.332754 0.00733222 0.00248743 0.00241061
0.392593 0.340065 0.00750699 0.00259188 0.00253742
0.4 0.347551 0.00765737 0.0028959 0.00291338
0.407407 0.355231 0.0081451 0.00290972 0.0030219
0.414815 0.363127 0.00828735 0.00329381 0.00336046
0.422222 0.371259 0.00879947 0.00385835 0.00348646
0.42963 0.379649 0.00901082 0.00412132 0.00364253
0.437037 0.388327 0.0093441 0.00435299 0.00383966
0.444444 0.397331 0.00975461 0.00443022 0.00383925
0.451852 0.406695 0.0102464 0.0046375 0.00408881
0.459259 0.416447 0.0105512 0.0047066 0.0048326
0.466667 0.42664 0.0109617 0.00459686 0.00485292
0.474074 0.437331 0.0113844 0.00454809 0.00520246
0.481481 0.448556 0.0116364 0.00423513 0.00535691
0.488889 0.460368 0.0118275 0.00453183 0.0050602
0.496296 0.472803 0.011925 0.0043977 0.00477976
0.503704 0.485877 0.0119209 0.00473911 0.00456028
0.511111 0.4996 0.0118844 0.00478382 0.00509272
0.518519 0.513958 0.0117624 0.00499924 0.00525936
0.525926 0.528934 0.0117543 0.00534471 0.00527562
0.533333 0.544511 0.0117421 0.00520246 0.0054382
0.540741 0.560671 0.0114698 0.00545445 0.00556826
0.548148 0.577397 0.0113885 0.00557232 0.00584464
0.555556 0.594672 0.011295 0.00566174 0.00572677
0.562963 0.612479 0.0112422 0.00569019 0.00564548
0.57037 0.6308 0.0110552 0.00566174 0.00562516
0.577778 0.649619 0.0108073 0.00553981 0.00556419
0.585185 0.668918 0.0106407 0.00540568 0.00556419
0.592593 0.68868 0.010726 0.00526343 0.00571864
0.6 0.708889 0.0105512 0.00511304 0.00562922
0.607407 0.729525 0.0104334 0.00495453 0.005552
0.614815 0.750574 0.0104293 0.00479195 0.0056089
0.622222 0.772017 0.010283 0.00462531 0.00573083
0.62963 0.793837 0.0104171 0.00445054 0.00568206
0.637037 0.816017 0.0105756 0.00426764 0.00549916
0.644444 0.838539 0.0106366 0.00408068 0.00531626
0.651852 0.861388 0.0108317 0.00356897 0.0051293
0.659259 0.884544 0.0110918 0.00352792 0.00499111
0.666667 0.907993 0.0113601 0.00348483 0.00557639
0.674074 0.931715 0.0115226 0.00327511 0.0058609
0.681481 0.955694 0.0117096 0.0030597 0.00540162
0.688889 0.979912 0.0119982 0.002839 0.00540974
0.696296 1.00435 0.0121933 0.00261342 0.00530407
0.703704 1.029 0.0123762 0.00238256 0.00545039
0.711111 1.05384 0.0125713 0.00214683 0.00558858
0.718519 1.07884 0.0129045 0.00256262 0.0057227
0.725926 1.104 0.0131281 0.00280973 0.0058487
0.733333 1.1293 0.0133882 0.00296784 0.00596251
0.740741 1.15471 0.0134573 0.00310359 0.00599096
0.748148 1.18023 0.0135345 0.00326658 0.00590967
0.755556 1.20583 0.0135548 0.00345882 0.00612102
0.762963 1.2315 0.0136686 0.00368358 0.00627953
0.77037 1.25723 0.0138353 0.00394249 0.00641772
0.777778 1.28298 0.0139206 0.00423919 0.00650714
0.785185 1.30875 0.0136402 0.00457654 0.00676726
0.792593 1.33452 0.0135955 0.00461312 0.00671442
0.8 1.36028 0.013693 0.00451557 0.00668191
0.807407 1.38599 0.0138028 0.0043408 0.00672662
0.814815 1.41166 0.0140873 0.00408474 0.00676726
0.822222 1.43725 0.0144368 0.00373845 0.00682416
0.82963 1.46276 0.0145059 0.0032999 0.00683229
0.837037 1.48817 0.0153513 0.00276381 0.00700706
0.844444 1.51345 0.0162617 0.00212488 0.00687294
0.851852 1.5386 0.0173144 0.00137784 0.00684042
0.859259 1.56359 0.0184931 0.00175583 0.00678352
0.866667 1.5884 0.0198141 0.00169324 0.00702332
0.874074 1.61303 0.0214642 0.00119819 0.00769395
0.881481 1.63745 0.0230818 0.00242077 0.00754763


==> anc/nI_limp_24x8_MS_137_data.dat <==
0.125926 0.105312 0.0165341 0.0159366 0.0171315
0.251852 0.213796 0.016278 0.0181151 0.014445
0.377778 0.334058 0.0125631 0.013063 0.0120591
0.503704 0.498602 0.0370838 0.0368968 0.0372667
0.62963 0.787565 0.0414977 0.0428796 0.0401443
0.762963 1.24743 0.0366611 0.0363644 0.0369537
0.881481 1.64699 0.0411319 0.0419855 0.0402581


==> anc/nI_limp_24x8_MS_147.dat <==
0 3.66e-18 7.33222e-20 4.25545e-17 4.36925e-17
0.00740741 0.00953231 0.000430016 0.000205863 0.000126444
0.0148148 0.0190655 0.000858812 0.000411319 0.000252604
0.0222222 0.0286006 0.00128598 0.000616573 0.000378113
0.0296296 0.0381384 0.00171031 0.000820607 0.000502769
0.037037 0.0476799 0.00213098 0.00102342 0.000625921
0.0444444 0.0572259 0.0025488 0.00122502 0.000747853
0.0518519 0.0667775 0.00295971 0.00142499 0.000867754
0.0592593 0.0763354 0.00336412 0.00162292 0.000985622
0.0666667 0.0859007 0.00375512 0.00181883 0.00110105
0.0740741 0.0954743 0.00414165 0.00201189 0.00121364
0.0814815 0.105057 0.00451557 0.0022021 0.00132297
0.0888889 0.11465 0.00487731 0.00238907 0.00142905
0.0962963 0.124254 0.00522278 0.00257278 0.00153147
0.103704 0.133869 0.00558045 0.00275283 0.00162983
0.111111 0.143498 0.00593405 0.00292923 0.00172372
0.118519 0.15314 0.00626734 0.00310075 0.00181314
0.125926 0.162797 0.00658436 0.0032682 0.00189727
0.133333 0.172469 0.00690139 0.00343078 0.00197653
0.140741 0.182158 0.00721435 0.00358807 0.00205009
0.148148 0.191865 0.00751918 0.00374008 0.00211797
0.155556 0.20159 0.00779556 0.0038864 0.00217934
0.162963 0.211334 0.0080313 0.00402662 0.00223462
0.17037 0.221098 0.00825484 0.00416197 0.00228258
0.177778 0.230883 0.00847025 0.00428796 0.00232404
0.185185 0.24069 0.00866941 0.0043977 0.00237606
0.192593 0.25052 0.0088645 0.00443022 0.00240411
0.2 0.260374 0.00906772 0.00444648 0.0024793
0.207407 0.270253 0.0092872 0.00444648 0.00249068
0.214815 0.280157 0.00939288 0.00443022 0.00254636
0.222222 0.290088 0.00946197 0.00438957 0.00259838
0.22963 0.300046 0.00954733 0.00433674 0.00264716
0.237037 0.310033 0.00963674 0.00425951 0.00270772
0.244444 0.320049 0.00968958 0.00416197 0.00273251
0.251852 0.330096 0.00967739 0.00404329 0.00275202
0.259259 0.340173 0.00973429 0.00390306 0.00276543
0.266667 0.350283 0.00974242 0.00419042 0.00276381
0.274074 0.360426 0.00970177 0.00450338 0.00275121
0.281481 0.370605 0.00964487 0.00444241 0.00273251
0.288889 0.380822 0.00958797 0.00452777 0.0027317
0.296296 0.391078 0.00950262 0.00430422 0.00275568
0.303704 0.401377 0.00954326 0.00406849 0.00266179
0.311111 0.411722 0.00937662 0.0038043 0.00261383
0.318519 0.422116 0.00921404 0.0035332 0.00248133
0.325926 0.432565 0.00912869 0.00364538 0.00234883
0.333333 0.443074 0.0089336 0.00357588 0.00225657
0.340741 0.453647 0.00897018 0.00365107 0.00206595
0.348148 0.46429 0.00884824 0.00396118 0.00184484
0.355556 0.475006 0.0086938 0.00328283 0.00183549
0.362963 0.485803 0.00865722 0.00236671 0.00155952
0.37037 0.496686 0.00872631 0.00207245 0.00131769
0.377778 0.507667 0.00876289 0.00213341 0.00116568
0.385185 0.518751 0.00882386 0.00157537 0.00105228
0.392593 0.529941 0.00874257 0.00185622 0.00111528
0.4 0.541242 0.00894986 0.00208017 0.00182858
0.407407 0.552655 0.00903521 0.00215049 0.00200539
0.414815 0.564184 0.00945791 0.00247848 0.00214845
0.422222 0.575834 0.00993345 0.00272235 0.00249027
0.42963 0.587607 0.010348 0.00294264 0.00341046
0.437037 0.599511 0.0108479 0.00316131 0.00389046
0.444444 0.611555 0.0114495 0.00337144 0.00390835
0.451852 0.62375 0.0119453 0.00358035 0.00393233
0.459259 0.636105 0.0123965 0.00386201 0.004227
0.466667 0.648638 0.0128883 0.00438551 0.00467815
0.474074 0.661371 0.0131281 0.00447086 0.00478789
0.481481 0.674319 0.0134736 0.00450744 0.00504395
0.488889 0.687506 0.013567 0.00456028 0.00526343
0.496296 0.700951 0.0138963 0.00462938 0.00539349
0.503704 0.714665 0.0140751 0.00469034 0.00535691
0.511111 0.728659 0.0143271 0.00474318 0.00541381
0.518519 0.742932 0.0142255 0.00477976 0.00559671
0.525926 0.757483 0.014132 0.00480008 0.00595031
0.533333 0.77231 0.0139532 0.00480821 0.00624702
0.540741 0.787412 0.0140304 0.00480415 0.00612915
0.548148 0.802787 0.0140588 0.00478789 0.00602347
0.555556 0.818433 0.0142742 0.00475944 0.0060316
0.562963 0.834349 0.013945 0.00471879 0.00600315
0.57037 0.850534 0.013945 0.00466596 0.00594218
0.577778 0.866986 0.0136849 0.00460499 0.0058487
0.585185 0.883703 0.0136077 0.00453183 0.00574303
0.592593 0.900684 0.0135305 0.00451151 0.00583651
0.6 0.917927 0.0135223 0.00457247 0.00592999
0.607407 0.935432 0.013185 0.00449119 0.00602347
0.614815 0.953195 0.0132825 0.00426358 0.00620637
0.622222 0.971217 0.0133963 0.00425138 0.00643804
0.62963 0.989494 0.0134207 0.00390184 0.00626327
0.637037 1.00803 0.0136402 0.00376853 0.00623482
0.644444 1.02681 0.013819 0.00362872 0.0059747
0.651852 1.04585 0.0137012 0.00356694 0.00584057
0.659259 1.06514 0.0138475 0.00360921 0.00560484
0.666667 1.08467 0.014006 0.00364375 0.00556826
0.674074 1.10446 0.0144937 0.00367017 0.00575522
0.681481 1.12448 0.0148189 0.00388762 0.00580399
0.688889 1.14476 0.0153147 0.00427577 0.00567393
0.696296 1.16527 0.015518 0.00413758 0.00554387
0.703704 1.18603 0.0159732 0.00397541 0.00568613
0.711111 1.20702 0.0163593 0.00379089 0.00597063
0.718519 1.22826 0.0167048 0.0040254 0.00582025
0.725926 1.24973 0.0172738 0.00455622 0.00614134
0.733333 1.27143 0.0170665 0.00466596 0.00645024
0.740741 1.29337 0.0171478 0.00456434 0.00674694
0.748148 1.31554 0.0172819 0.00444648 0.00674694
0.755556 1.33794 0.0175095 0.00467002 0.00675507
0.762963 1.36056 0.0176884 0.0047066 0.00687294
0.77037 1.38342 0.0176558 0.00458873 0.00686481
0.777778 1.4065 0.017981 0.00477163 0.00695829
0.785185 1.42981 0.0179078 0.00499517 0.00715338
0.792593 1.45333 0.0182452 0.00520652 0.00733222
0.8 1.47708 0.0187817 0.00541381 0.00717777
0.807407 1.50105 0.0191068 0.00560484 0.00750292
0.814815 1.52524 0.0194523 0.00578774 0.00782401
0.822222 1.54964 0.0197815 0.00677133 0.00779556
0.82963 1.57426 0.0207611 0.00823045 0.00773459
0.837037 1.59909 0.0217162 0.00877509 0.00790936
0.844444 1.62413 0.0227608 0.00932378 0.00767363
0.851852 1.64939 0.0240736 0.00988467 0.00827923
0.859259 1.67485 0.0263781 0.0104496 0.00854748
0.866667 1.70052 0.0281339 0.0110227 0.00939694
0.874074 1.72639 0.0308286 0.010535 0.00997815
0.881481 1.75247 0.0333689 0.00985622 0.0106488


==> anc/nI_limp_24x8_MS_147_data.dat <==
0.125926 0.151069 0.0185012 0.0189199 0.0180785
0.251852 0.314513 0.0266504 0.0270325 0.0262643
0.377778 0.482424 0.0228624 0.0242239 0.0215008
0.503704 0.698481 0.0340273 0.0363684 0.0316862
0.62963 0.991464 0.0442209 0.046375 0.0421074
0.762963 1.39625 0.0462531 0.0484885 0.0440177
0.881481 1.68401 0.0584464 0.0585683 0.0583244


==> anc/nI_limp_24x8_MS_163.dat <==
0 6.53363e-18 2.51263e-19 7.91749e-17 8.08007e-17
0.00740741 0.0175639 0.00105919 0.000399451 0.000267561
0.0148148 0.0351287 0.00211675 0.000798252 0.000534878
0.0222222 0.0526951 0.00317228 0.00119535 0.000801504
0.0296296 0.070264 0.00422293 0.00159 0.00106691
0.037037 0.0878363 0.00526343 0.00198141 0.0013311
0.0444444 0.105413 0.00630392 0.00236874 0.00159407
0.0518519 0.122994 0.00733628 0.00275161 0.0018546
0.0592593 0.140581 0.00834832 0.00312879 0.00211309
0.0666667 0.158175 0.00933191 0.00349987 0.00236915
0.0740741 0.175777 0.0102952 0.00386364 0.00262196
0.0814815 0.193386 0.0112544 0.00421887 0.00287151
0.0888889 0.211005 0.0121892 0.00456841 0.00311741
0.0962963 0.228634 0.0131362 0.00490576 0.00335965
0.103704 0.246273 0.0140019 0.00523091 0.00359783
0.111111 0.263925 0.0148351 0.00554793 0.00383112
0.118519 0.281588 0.0156643 0.00585277 0.00405954
0.125926 0.299265 0.0165137 0.0061454 0.0042839
0.133333 0.316956 0.0172657 0.00642179 0.00449931
0.140741 0.334662 0.0180745 0.00668597 0.00471066
0.148148 0.352384 0.0187939 0.0069339 0.00491795
0.155556 0.370123 0.019497 0.00716557 0.00513336
0.162963 0.387879 0.0200823 0.00738505 0.00535284
0.17037 0.405653 0.0206391 0.00758421 0.00556419
0.177778 0.423446 0.0212651 0.00776304 0.00573083
0.185185 0.44126 0.0218991 0.00792562 0.00588528
0.192593 0.459094 0.0224031 0.00834019 0.00606005
0.2 0.476949 0.0228705 0.00890921 0.00623482
0.207407 0.494828 0.0233786 0.00889702 0.00640553
0.214815 0.512729 0.0237484 0.00988874 0.00656404
0.222222 0.530655 0.0239191 0.0103683 0.00671849
0.22963 0.548605 0.0243459 0.0103074 0.00686887
0.237037 0.566581 0.0245085 0.0102098 0.00695016
0.244444 0.584584 0.0249637 0.0100676 0.00701113
0.251852 0.602614 0.0251303 0.0102586 0.00707209
0.259259 0.620673 0.0253213 0.0106041 0.00717777
0.266667 0.638761 0.0254473 0.010409 0.00727531
0.274074 0.656879 0.0257318 0.0110065 0.00736473
0.281481 0.675029 0.0257197 0.0111324 0.00729157
0.288889 0.693213 0.0253579 0.0108276 0.00722654
0.296296 0.711432 0.0251913 0.0109699 0.00724686
0.303704 0.729687 0.0255042 0.0106528 0.00725906
0.311111 0.747981 0.0250531 0.0101936 0.00723061
0.318519 0.766315 0.0250084 0.00955139 0.00715338
0.325926 0.784694 0.0252604 0.00878321 0.00715338
0.333333 0.803121 0.0252726 0.00794188 0.00771427
0.340741 0.821595 0.0254392 0.00703145 0.00771021
0.348148 0.84012 0.0251466 0.00757608 0.00762892
0.355556 0.858695 0.0249799 0.00832393 0.00760453
0.362963 0.877321 0.0252157 0.00865722 0.00746228
0.37037 0.896 0.0254189 0.00804755 0.00728344
0.377778 0.914736 0.0254758 0.00725906 0.00731189
0.385185 0.933528 0.0257603 0.00588935 0.00738912
0.392593 0.952369 0.0266016 0.00600721 0.00768582
0.4 0.971256 0.0270406 0.00523904 0.00860031
0.407407 0.990183 0.0278657 0.00436112 0.00890515
0.414815 1.00914 0.0287192 0.0046375 0.00935223
0.422222 1.02814 0.0297394 0.00521465 0.00958797
0.42963 1.04716 0.0303003 0.00581212 0.0103643
0.437037 1.0662 0.0311416 0.00623076 0.011039
0.444444 1.08525 0.0318894 0.00660062 0.0124331
0.451852 1.10432 0.0325276 0.00721435 0.0126769
0.459259 1.12341 0.0337753 0.00775085 0.0126891
0.466667 1.1425 0.0344256 0.00821419 0.0127013
0.474074 1.16159 0.035645 0.00846212 0.0127176
0.481481 1.1807 0.0366855 0.00851903 0.0127785
0.488889 1.19982 0.0375674 0.00881166 0.0140548
0.496296 1.21896 0.038425 0.00925469 0.0151196
0.503704 1.23812 0.0386974 0.009653 0.0155017
0.511111 1.25732 0.0393802 0.0100025 0.0157131
0.518519 1.27655 0.0398191 0.0103074 0.0161764
0.525926 1.29583 0.0400752 0.0105675 0.0169649
0.533333 1.31517 0.0403231 0.0107829 0.0175014
0.540741 1.33457 0.0400914 0.0109414 0.017416
0.548148 1.35403 0.0403069 0.0108398 0.0176884
0.555556 1.37357 0.040632 0.010661 0.01792
0.562963 1.39319 0.04101 0.010539 0.0180907
0.57037 1.41291 0.0407255 0.010344 0.0182086
0.577778 1.43271 0.0407255 0.0101245 0.0182736
0.585185 1.45263 0.0402947 0.00987654 0.0182899
0.592593 1.47265 0.0395753 0.00960829 0.0182574
0.6 1.49279 0.0391201 0.00931159 0.0181883
0.607407 1.51305 0.0387461 0.00944571 0.018168
0.614815 1.53345 0.0382056 0.00957171 0.0183793
0.622222 1.55398 0.03773 0.00968145 0.0185622
0.62963 1.57467 0.0372138 0.00977087 0.0187248
0.637037 1.5955 0.0366773 0.0098359 0.0187979
0.644444 1.6165 0.0364375 0.009653 0.0185297
0.651852 1.63766 0.0360799 0.00932785 0.0182452
0.659259 1.659 0.0359214 0.00881979 0.0180013
0.666667 1.68052 0.0359945 0.00828735 0.0179404
0.674074 1.70222 0.0356531 0.00773053 0.0176315
0.681481 1.72413 0.0351207 0.00715745 0.0174486
0.688889 1.74624 0.0351247 0.00671849 0.0174729
0.696296 1.76855 0.0354052 0.0066372 0.0174892
0.703704 1.79109 0.0352426 0.00649494 0.0174973
0.711111 1.81384 0.0349459 0.00592593 0.0174242
0.718519 1.83683 0.0345638 0.00534878 0.0173226
0.725926 1.86006 0.033881 0.00475944 0.017221
0.733333 1.88354 0.0336981 0.00437738 0.0171153
0.740741 1.90726 0.0334136 0.0042839 0.0170096
0.748148 1.93125 0.0326007 0.00378682 0.0170706
0.755556 1.9555 0.0325032 0.00469847 0.0171884
0.762963 1.98003 0.0318773 0.00550729 0.0173022
0.77037 2.00484 0.0312066 0.00534471 0.0174079
0.777778 2.02993 0.0305644 0.00517401 0.0175136
0.785185 2.05533 0.0297434 0.0054829 0.0176071
0.792593 2.08102 0.0286135 0.00622669 0.0176965
0.8 2.10702 0.0277966 0.00698674 0.0177778
0.807407 2.13335 0.0272723 0.00691358 0.017855
0.814815 2.15999 0.0268618 0.0066372 0.01792
0.822222 2.18696 0.0258619 0.00688513 0.017981
0.82963 2.21428 0.0252685 0.00809633 0.0179485
0.837037 2.24193 0.0247157 0.00973022 0.017477
0.844444 2.26994 0.0247686 0.0113844 0.0174648
0.851852 2.29831 0.0244881 0.0127216 0.0175055
0.859259 2.32705 0.024797 0.0136036 0.0175502
0.866667 2.35616 0.0249921 0.0139003 0.0176721
0.874074 2.38565 0.0255449 0.0154001 0.0179973
0.881481 2.41552 0.0271788 0.0164894 0.0181029


==> anc/nI_limp_24x8_MS_163_data.dat <==
0.125926 0.295875 0.0367261 0.0340314 0.0394168
0.251852 0.593545 0.0410507 0.0391729 0.0429609
0.377778 0.904896 0.0827516 0.0830768 0.0824265
0.503704 1.31625 0.110877 0.114901 0.106813
0.62963 1.61182 0.0738099 0.0731189 0.0745008
0.724023 1.80955 0.0746634 0.0767363 0.0725906
0.762963 1.96401 0.100472 0.0997815 0.101123
0.881481 2.40419 0.0288899 0.0280811 0.0297028


==> anc/pressure_24x32_MS_0.dat <==
0 0 0
0 0 0
0.001 0 0
0.002 0 0
0.003 0 0
0.004 0 0
0.005 0 0
0.006 0 0
0.007 0 0
0.008 0 0
0.009 0 0
0.01 0 0
0.011 0 0
0.012 0 0
0.013 0 0
0.014 0 0
0.015 0 0
0.016 0 0
0.017 0 0
0.018 0 0
0.019 0 0
0.02 0 0
0.021 0 0
0.022 0 0
0.023 0 0
0.024 0 0
0.025 0 0
0.026 0 0
0.027 0 0
0.028 0 0
0.029 0 0
0.03 0 0
0.031 0 0
0.032 0 0
0.033 0 0
0.034 0 0
0.035 0 0
0.036 0 0
0.037 0 0
0.038 0 0
0.039 0 0
0.04 0 0
0.041 0 0
0.042 0 0
0.043 0 0
0.044 0 0
0.045 0 0
0.046 0 0
0.047 0 0
0.048 0 0
0.049 0 0
0.05 0 0
0.051 0 0
0.052 0 0
0.053 0 0
0.054 0 0
0.055 0 0
0.056 0 0
0.057 0 0
0.058 0 0
0.059 0 0
0.06 0 0
0.061 0 0
0.062 0 0
0.063 0 0
0.064 0 0
0.065 0 0
0.066 0 0
0.067 0 0
0.068 0 0
0.069 0 0
0.07 0 0
0.071 0 0
0.072 0 0
0.073 0 0
0.074 0 0
0.075 0 0
0.076 0 0
0.077 0 0
0.078 0 0
0.079 0 0
0.08 0 0
0.081 0 0
0.082 0 0
0.083 0 0
0.084 0 0
0.085 0 0
0.086 0 0
0.087 0 0
0.088 0 0
0.089 0 0
0.09 0 0
0.091 0 0
0.092 0 0
0.093 0 0
0.094 0 0
0.095 0 0
0.096 0 0
0.097 0 0
0.098 0 0
0.099 0 0
0.1 0 0
0.101 0 0
0.102 0 0
0.103 0 0
0.104 0 0
0.105 0 0
0.106 0 0
0.107 0 0
0.108 0 0
0.109 0 0
0.11 0 0
0.111 0 0
0.112 0 0
0.113 0 0
0.114 0 0
0.115 0 0
0.116 0 0
0.117 0 0
0.118 0 0
0.119 0 0
0.12 0 0
0.121 0 0
0.122 0 0
0.123 0 0
0.124 0 0
0.125 0 0
0.126 0 0
0.127 0 0
0.128 0 0
0.129 0 0
0.13 0 0
0.131 0 0
0.132 0 0
0.133 0 0
0.134 0 0
0.135 0 0
0.136 0 0
0.137 0 0
0.138 0 0
0.139 0 0
0.14 0 0
0.141 0 0
0.142 0 0
0.143 0 0
0.144 0 0
0.145 0 0
0.146 0 0
0.147 0 0
0.148 0 0
0.149 0 0
0.15 0 0
0.151 0 0
0.152 0 0
0.153 0 0
0.154 0 0
0.155 0 0
0.156 0 0
0.157 0 0
0.158 0 0
0.159 0 0
0.16 0 0
0.161 0 0
0.162 0 0
0.163 0 0
0.164 0 0
0.165 0 0
0.166 0 0
0.167 0 0
0.168 0 0
0.169 0 0
0.17 0 0
0.171 0 0
0.172 0 0
0.173 0 0
0.174 0 0
0.175 0 0
0.176 0 0
0.177 0 0
0.178 0 0
0.179 0 0
0.18 0 0
0.181 0 0
0.182 0 0
0.183 0 0
0.184 0 0
0.185 0 0
0.186 0 0
0.187 0 0
0.188 0 0
0.189 0 0
0.19 0 0
0.191 0 0
0.192 0 0
0.193 0 0
0.194 0 0
0.195 0 0
0.196 0 0
0.197 0 0
0.198 0 0
0.199 0 0
0.2 0 0
0.201 0 0
0.202 0 0
0.203 0 0
0.204 0 0
0.205 0 0
0.206 0 0
0.207 0 0
0.208 0 0
0.209 0 0
0.21 0 0
0.211 0 0
0.212 0 0
0.213 0 0
0.214 0 0
0.215 0 0
0.216 0 0
0.217 0 0
0.218 0 0
0.219 0 0
0.22 0 0
0.221 0 0
0.222 0 0
0.223 0 0
0.224 0 0
0.225 0 0
0.226 0 0
0.227 0 0
0.228 0 0
0.229 0 0
0.23 0 0
0.231 0 0
0.232 0 0
0.233 0 0
0.234 0 0
0.235 0 0
0.236 0 0
0.237 0 0
0.238 0 0
0.239 0 0
0.24 0 0
0.241 0 0
0.242 0 0
0.243 0 0
0.244 0 0
0.245 0 0
0.246 0 0
0.247 0 0
0.248 0 0
0.249 0 0
0.25 0 0
0.251 0 0
0.252 0 0
0.253 0 0
0.254 0 0
0.255 0 0
0.256 0 0
0.257 0 0
0.258 0 0
0.259 0 0
0.26 0 0
0.261 0 0
0.262 0 0
0.263 0 0
0.264 0 0
0.265 0 0
0.266 0 0
0.267 0 0
0.268 0 0
0.269 0 0
0.27 0 0
0.271 0 0
0.272 0 0
0.273 0 0
0.274 0 0
0.275 0 0
0.276 0 0
0.277 0 0
0.278 0 0
0.279 0 0
0.28 0 0
0.281 0 0
0.282 0 0
0.283 0 0
0.284 0 0
0.285 0 0
0.286 0 0
0.287 0 0
0.288 0 0
0.289 0 0
0.29 0 0
0.291 0 0
0.292 0 0
0.293 0 0
0.294 0 0
0.295 0 0
0.296 0 0
0.297 0 0
0.298 0 0
0.299 0 0
0.3 0 0
0.301 0 0
0.302 0 0
0.303 0 0
0.304 0 0
0.305 0 0
0.306 0 0
0.307 0 0
0.308 0 0
0.309 0 0
0.31 0 0
0.311 0 0
0.312 0 0
0.313 0 0
0.314 0 0
0.315 0 0
0.316 0 0
0.317 0 0
0.318 0 0
0.319 0 0
0.32 0 0
0.321 0 0
0.322 0 0
0.323 0 0
0.324 0 0
0.325 0 0
0.326 0 0
0.327 0 0
0.328 0 0
0.329 0 0
0.33 0 0
0.331 0 0
0.332 0 0
0.333 0 0
0.334 0 0
0.335 0 0
0.336 0 0
0.337 0 0
0.338 0 0
0.339 0 0
0.34 0 0
0.341 0 0
0.342 0 0
0.343 0 0
0.344 0 0
0.345 0 0
0.346 0 0
0.347 0 0
0.348 0 0
0.349 0 0
0.35 0 0
0.351 0 0
0.352 0 0
0.353 0 0
0.354 0 0
0.355 0 0
0.356 0 0
0.357 0 0
0.358 0 0
0.359 0 0
0.36 0 0
0.361 0 0
0.362 0 0
0.363 0 0
0.364 0 0
0.365 0 0
0.366 0 0
0.367 0 0
0.368 0 0
0.369 0 0
0.37 0 0
0.371 0 0
0.372 0 0
0.373 0 0
0.374 0 0
0.375 0 0
0.376 0 0
0.377 0 0
0.378 0 0
0.379 0 0
0.38 0 0
0.381 0 0
0.382 0 0
0.383 0 0
0.384 0 0
0.385 0 0
0.386 0 0
0.387 0 0
0.388 0 0
0.389 0 0
0.39 0 0
0.391 0 0
0.392 0 0
0.393 0 0
0.394 0 0
0.395 0 0
0.396 0 0
0.397 0 0
0.398 0 0
0.399 0 0
0.4 0 0
0.401 0 0
0.402 0 0
0.403 0 0
0.404 0 0
0.405 0 0
0.406 0 0
0.407 0 0
0.408 0 0
0.409 0 0
0.41 0 0
0.411 0 0
0.412 0 0
0.413 0 0
0.414 0 0
0.415 0 0
0.416 0 0
0.417 0 0
0.418 0 0
0.419 0 0
0.42 0 0
0.421 0 0
0.422 0 0
0.423 0 0
0.424 0 0
0.425 0 0
0.426 0 0
0.427 0 0
0.428 0 0
0.429 0 0
0.43 0 0
0.431 0 0
0.432 0 0
0.433 0 0
0.434 0 0
0.435 0 0
0.436 0 0
0.437 0 0
0.438 0 0
0.439 0 0
0.44 0 0
0.441 0 0
0.442 0 0
0.443 0 0
0.444 0 0
0.445 0 0
0.446 0 0
0.447 0 0
0.448 0 0
0.449 0 0
0.45 0 0
0.451 0 0
0.452 0 0
0.453 0 0
0.454 0 0
0.455 0 0
0.456 0 0
0.457 0 0
0.458 0 0
0.459 0 0
0.46 0 0
0.461 0 0
0.462 0 0
0.463 0 0
0.464 0 0
0.465 0 0
0.466 0 0
0.467 0 0
0.468 0 0
0.469 0 0
0.47 0 0
0.471 0 0
0.472 0 0
0.473 0 0
0.474 0 0
0.475 0 0
0.476 0 0
0.477 0 0
0.478 0 0
0.479 0 0
0.48 0 0
0.481 0 0
0.482 0 0
0.483 0 0
0.484 0 0
0.485 0 0
0.486 0 0
0.487 0 0
0.488 0 0
0.489 0 0
0.49 0 0
0.491 0 0
0.492 0 0
0.493 0 0
0.494 0 0
0.495 0 0
0.496 0 0
0.497 0 0
0.498 0 0
0.499 0 0
0.5 0 0
0.501 4.04681e-06 1.62928e-07
0.502 1.61552e-05 6.5042e-07
0.503 3.62772e-05 1.46055e-06
0.504 6.43657e-05 2.59141e-06
0.505 0.000100374 4.04111e-06
0.506 0.000144255 5.80777e-06
0.507 0.000195962 7.88954e-06
0.508 0.000255452 1.02846e-05
0.509 0.000322677 1.29911e-05
0.51 0.000397594 1.60072e-05
0.511 0.000480157 1.93313e-05
0.512 0.000570324 2.29614e-05
0.513 0.00066805 2.68959e-05
0.514 0.000773293 3.1133e-05
0.515 0.00088601 3.5671e-05
0.516 0.00100616 4.05082e-05
0.517 0.0011337 4.56429e-05
0.518 0.00126859 5.10736e-05
0.519 0.00141078 5.67984e-05
0.52 0.00156024 6.28158e-05
0.521 0.00171693 6.91242e-05
0.522 0.00188081 7.57219e-05
0.523 0.00205184 8.26074e-05
0.524 0.00222997 8.97791e-05
0.525 0.00241517 9.72354e-05
0.526 0.00260741 0.000104975
0.527 0.00280664 0.000112996
0.528 0.00301282 0.000121297
0.529 0.00322593 0.000129876
0.53 0.00344591 0.000138733
0.531 0.00367275 0.000147865
0.532 0.00390639 0.000157272
0.533 0.0041468 0.000166951
0.534 0.00439395 0.000176902
0.535 0.00464781 0.000187122
0.536 0.00490833 0.000197611
0.537 0.00517549 0.000208367
0.538 0.00544924 0.000219389
0.539 0.00572957 0.000230675
0.54 0.00601642 0.000242223
0.541 0.00630977 0.000254033
0.542 0.00660959 0.000266103
0.543 0.00691585 0.000278431
0.544 0.0072285 0.000291018
0.545 0.00754752 0.000303861
0.546 0.00787288 0.000316961
0.547 0.00820454 0.000330316
0.548 0.00854247 0.000343925
0.549 0.00888664 0.000357788
0.55 0.00923702 0.000371904
0.551 0.00959358 0.000386271
0.552 0.0099563 0.000400888
0.553 0.0103251 0.000415752
0.554 0.0107001 0.000430863
0.555 0.0110811 0.000446219
0.556 0.0114681 0.000461817
0.557 0.0118612 0.000477658
0.558 0.0122603 0.00049374
0.559 0.0126653 0.000510064
0.56 0.0130762 0.000526632
0.561 0.013493 0.000543443
0.562 0.0139156 0.0005605
0.563 0.0143441 0.000577801
0.564 0.0147783 0.000595346
0.565 0.0152182 0.000613129
0.566 0.0156639 0.000631142
0.567 0.0161154 0.000649374
0.568 0.0165725 0.000667812
0.569 0.0170355 0.000686442
0.57 0.0175042 0.000705244
0.571 0.0179787 0.000724201
0.572 0.0184591 0.000743295
0.573 0.0189453 0.000762507
0.574 0.0194374 0.000781821
0.575 0.0199354 0.000801219
0.576 0.0204394 0.000820684
0.577 0.0209493 0.000840199
0.578 0.0214652 0.00085975
0.579 0.0219871 0.000879337
0.58 0.022515 0.000899011
0.581 0.023049 0.0009187
0.582 0.023589 0.0009384
0.583 0.024135 0.000958105
0.584 0.0246872 0.000977815
0.585 0.0252454 0.000997531
0.586 0.0258098 0.00101726
0.587 0.0263802 0.001037
0.588 0.0269569 0.00105678
0.589 0.0275396 0.0010766
0.59 0.0281285 0.00109648
0.591 0.0287236 0.00111644
0.592 0.0293248 0.00113651
0.593 0.0299322 0.00115669
0.594 0.0305458 0.00117701
0.595 0.0311655 0.00119749
0.596 0.0317915 0.00121814
0.597 0.0324236 0.00123898
0.598 0.033062 0.00126
0.599 0.0337065 0.00128122
0.6 0.0343572 0.00130262
0.601 0.0350142 0.00132421
0.602 0.0356773 0.00134597
0.603 0.0363466 0.00136789
0.604 0.0370221 0.00138994
0.605 0.0377038 0.00141213
0.606 0.0383916 0.00143441
0.607 0.0390856 0.00145678
0.608 0.0397858 0.00147919
0.609 0.0404921 0.00150164
0.61 0.0412046 0.00152408
0.611 0.0419232 0.00154649
0.612 0.0426479 0.00156884
0.613 0.0433787 0.00159109
0.614 0.0441156 0.00161322
0.615 0.0448587 0.0016352
0.616 0.0456077 0.001657
0.617 0.0463628 0.00167858
0.618 0.047124 0.00169992
0.619 0.0478912 0.00172099
0.62 0.0486643 0.00174176
0.621 0.0494435 0.00176221
0.622 0.0502286 0.00178231
0.623 0.0510196 0.00180204
0.624 0.0518166 0.00182138
0.625 0.0526194 0.0018403
0.626 0.0534281 0.0018588
0.627 0.0542426 0.00187685
0.628 0.0550629 0.00189444
0.629 0.0558891 0.00191155
0.63 0.0567209 0.00192818
0.631 0.0575585 0.00194432
0.632 0.0584018 0.00195996
0.633 0.0592508 0.00197511
0.634 0.0601054 0.00198974
0.635 0.0609656 0.00200387
0.636 0.0618313 0.0020175
0.637 0.0627026 0.00203063
0.638 0.0635794 0.00204326
0.639 0.0644617 0.00205542
0.64 0.0653493 0.00206709
0.641 0.0662424 0.0020783
0.642 0.0671407 0.00208906
0.643 0.0680444 0.00209939
0.644 0.0689534 0.0021093
0.645 0.0698675 0.00211881
0.646 0.0707869 0.00212794
0.647 0.0717113 0.00213671
0.648 0.0726409 0.00214515
0.649 0.0735755 0.00215327
0.65 0.074515 0.00216111
0.651 0.0754596 0.00216867
0.652 0.076409 0.00217599
0.653 0.0773633 0.00218309
0.654 0.0783225 0.00218999
0.655 0.0792864 0.0021967
0.656 0.080255 0.00220326
0.657 0.0812283 0.00220967
0.658 0.0822063 0.00221597
0.659 0.0831889 0.00222216
0.66 0.0841761 0.00222828
0.661 0.0851678 0.00223434
0.662 0.086164 0.00224035
0.663 0.0871646 0.00224633
0.664 0.0881696 0.0022523
0.665 0.089179 0.00225828
0.666 0.0901928 0.00226429
0.667 0.0912108 0.00227032
0.668 0.0922331 0.00227641
0.669 0.0932596 0.00228257
0.67 0.0942903 0.0022888
0.671 0.0953252 0.00229512
0.672 0.0963641 0.00230154
0.673 0.0974071 0.00230807
0.674 0.0984542 0.00231472
0.675 0.0995052 0.0023215
0.676 0.10056 0.00232842
0.677 0.101619 0.00233548
0.678 0.102682 0.00234269
0.679 0.103749 0.00235007
0.68 0.104819 0.0023576
0.681 0.105894 0.0023653
0.682 0.106972 0.00237318
0.683 0.108053 0.00238122
0.684 0.109139 0.00238945
0.685 0.110228 0.00239785
0.686 0.111321 0.00240643
0.687 0.112417 0.00241519
0.688 0.113517 0.00242413
0.689 0.114621 0.00243325
0.69 0.115728 0.00244255
0.691 0.116838 0.00245202
0.692 0.117952 0.00246166
0.693 0.119069 0.00247147
0.694 0.12019 0.00248145
0.695 0.121314 0.00249159
0.696 0.122442 0.00250189
0.697 0.123572 0.00251233
0.698 0.124706 0.00252293
0.699 0.125844 0.00253367
0.7 0.126984 0.00254454
0.701 0.128128 0.00255555
0.702 0.129275 0.00256668
0.703 0.130425 0.00257792
0.704 0.131578 0.00258927
0.705 0.132734 0.00260073
0.706 0.133893 0.00261228
0.707 0.135055 0.00262392
0.708 0.136221 0.00263564
0.709 0.137389 0.00264743
0.71 0.13856 0.00265929
0.711 0.139735 0.0026712
0.712 0.140912 0.00268317
0.713 0.142092 0.00269518
0.714 0.143275 0.00270722
0.715 0.14446 0.00271928
0.716 0.145649 0.00273137
0.717 0.146841 0.00274346
0.718 0.148035 0.00275556
0.719 0.149232 0.00276766
0.72 0.150432 0.00277974
0.721 0.151634 0.0027918
0.722 0.15284 0.00280384
0.723 0.154048 0.00281591
0.724 0.155258 0.00282791
0.725 0.156472 0.00283979
0.726 0.157688 0.00285158
0.727 0.158906 0.00286338
0.728 0.160127 0.00287512
0.729 0.161351 0.00288678
0.73 0.162578 0.00289837
0.731 0.163806 0.00290987
0.732 0.165038 0.00292128
0.733 0.166272 0.0029326
0.734 0.167509 0.00294381
0.735 0.168747 0.00295493
0.736 0.169989 0.00296593
0.737 0.171233 0.00297682
0.738 0.17248 0.00298759
0.739 0.173728 0.00299824
0.74 0.17498 0.00300877
0.741 0.176233 0.00301916
0.742 0.17749 0.00302943
0.743 0.178748 0.00303955
0.744 0.180009 0.00304955
0.745 0.181273 0.0030594
0.746 0.182538 0.00306911
0.747 0.183806 0.00307867
0.748 0.185077 0.00308809
0.749 0.18635 0.00309736
0.75 0.187625 0.00310647
0.751 0.188902 0.00311544
0.752 0.190182 0.00312426
0.753 0.191464 0.00313292
0.754 0.192748 0.00314143
0.755 0.194034 0.00314979
0.756 0.195323 0.00315799
0.757 0.196614 0.00316604
0.758 0.197908 0.00317394
0.759 0.199204 0.00318168
0.76 0.200501 0.00318928
0.761 0.201801 0.00319672
0.762 0.203104 0.00320401
0.763 0.204408 0.00321115
0.764 0.205715 0.00321814
0.765 0.207024 0.00322498
0.766 0.208336 0.00323168
0.767 0.209649 0.00323824
0.768 0.210965 0.00324466
0.769 0.212283 0.00325093
0.77 0.213603 0.00325708
0.771 0.214925 0.00326308
0.772 0.21625 0.00326896
0.773 0.217577 0.0032747
0.774 0.218906 0.00328032
0.775 0.220237 0.00328581
0.776 0.221571 0.00329118
0.777 0.222906 0.00329644
0.778 0.224244 0.00330158
0.779 0.225584 0.0033066
0.78 0.226926 0.00331152
0.781 0.228271 0.00331633
0.782 0.229617 0.00332103
0.783 0.230966 0.00332564
0.784 0.232317 0.00333014
0.785 0.233671 0.00333455
0.786 0.235026 0.00333887
0.787 0.236384 0.0033431
0.788 0.237744 0.00334723
0.789 0.239106 0.00335129
0.79 0.24047 0.00335526
0.791 0.241837 0.00335915
0.792 0.243205 0.00336296
0.793 0.244577 0.0033667
0.794 0.24595 0.00337036
0.795 0.247325 0.00337395
0.796 0.248703 0.00337747
0.797 0.250083 0.00338093
0.798 0.251465 0.00338432
0.799 0.252849 0.00338765
0.8 0.254236 0.00339091
0.801 0.255624 0.00339412
0.802 0.257015 0.00339727
0.803 0.258408 0.00340036
0.804 0.259804 0.0034034
0.805 0.261201 0.00340639
0.806 0.262601 0.00340933
0.807 0.264003 0.00341221
0.808 0.265408 0.00341505
0.809 0.266814 0.00341785
0.81 0.268223 0.0034206
0.811 0.269634 0.0034233
0.812 0.271047 0.00342596
0.813 0.272463 0.00342858
0.814 0.273881 0.00343117
0.815 0.275301 0.00343371
0.816 0.276723 0.00343621
0.817 0.278148 0.00343868
0.818 0.279574 0.00344111
0.819 0.281004 0.00344351
0.82 0.282435 0.00344587
0.821 0.283868 0.00344821
0.822 0.285304 0.0034505
0.823 0.286742 0.00345277
0.824 0.288183 0.00345501
0.825 0.289625 0.00345722
0.826 0.29107 0.00345939
0.827 0.292517 0.00346154
0.828 0.293967 0.00346367
0.829 0.295418 0.00346576
0.83 0.296872 0.00346783
0.831 0.298328 0.00346987
0.832 0.299787 0.00347189
0.833 0.301248 0.00347388
0.834 0.302711 0.00347585
0.835 0.304176 0.0034778
0.836 0.305644 0.00347972
0.837 0.307114 0.00348162
0.838 0.308586 0.0034835
0.839 0.310061 0.00348535
0.84 0.311538 0.00348719
0.841 0.313017 0.003489
0.842 0.314498 0.0034908
0.843 0.315982 0.00349257
0.844 0.317468 0.00349433
0.845 0.318957 0.00349607
0.846 0.320447 0.00349779
0.847 0.321941 0.00349949
0.848 0.323436 0.00350117
0.849 0.324934 0.00350284
0.85 0.326434 0.00350449
0.851 0.327936 0.00350613
0.852 0.329441 0.00350775
0.853 0.330948 0.00350936
0.854 0.332458 0.00351096
0.855 0.33397 0.00351257
0.856 0.335484 0.00351416
0.857 0.337 0.00351573
0.858 0.338519 0.00351728
0.859 0.340041 0.00351882
0.86 0.341564 0.00352034
0.861 0.34309 0.00352184
0.862 0.344619 0.00352334
0.863 0.34615 0.00352482
0.864 0.347683 0.00352628
0.865 0.349218 0.00352776
0.866 0.350756 0.00352924
0.867 0.352297 0.00353072
0.868 0.35384 0.00353219
0.869 0.355385 0.00353367
0.87 0.356932 0.00353514
0.871 0.358482 0.00353661
0.872 0.360035 0.00353808
0.873 0.36159 0.00353956
0.874 0.363147 0.00354103
0.875 0.364707 0.00354251
0.876 0.366269 0.003544
0.877 0.367834 0.0035455
0.878 0.369401 0.003547
0.879 0.37097 0.00354851
0.88 0.372542 0.00355003
0.881 0.374117 0.00355156
0.882 0.375694 0.00355311
0.883 0.377273 0.00355467
0.884 0.378855 0.00355624
0.885 0.380439 0.00355784
0.886 0.382026 0.00355945
0.887 0.383616 0.00356108
0.888 0.385208 0.00356274
0.889 0.386802 0.00356442
0.89 0.388399 0.00356612
0.891 0.389998 0.00356785
0.892 0.3916 0.00356961
0.893 0.393205 0.0035714
0.894 0.394811 0.00357322
0.895 0.396421 0.00357507
0.896 0.398033 0.00357696
0.897 0.399647 0.00357888
0.898 0.401265 0.00358085
0.899 0.402884 0.00358285
0.9 0.404507 0.00358489
0.901 0.406131 0.00358698
0.902 0.407759 0.00358911
0.903 0.409389 0.00359129
0.904 0.411021 0.00359352
0.905 0.412656 0.0035958
0.906 0.414294 0.00359813
0.907 0.415934 0.00360052
0.908 0.417577 0.00360296
0.909 0.419223 0.00360546
0.91 0.420871 0.00360802
0.911 0.422522 0.00361064
0.912 0.424175 0.00361332
0.913 0.425831 0.00361607
0.914 0.42749 0.00361888
0.915 0.429151 0.00362176
0.916 0.430815 0.00362471
0.917 0.432482 0.00362773
0.918 0.434151 0.00363082
0.919 0.435823 0.00363399
0.92 0.437498 0.00363723
0.921 0.439175 0.00364055
0.922 0.440856 0.00364395
0.923 0.442538 0.00364743
0.924 0.444224 0.00365099
0.925 0.445912 0.00365463
0.926 0.447603 0.00365835
0.927 0.449297 0.00366216
0.928 0.450993 0.00366605
0.929 0.452692 0.00367003
0.93 0.454394 0.0036741
0.931 0.456099 0.00367826
0.932 0.457806 0.00368251
0.933 0.459516 0.00368685
0.934 0.461229 0.00369127
0.935 0.462945 0.00369579
0.936 0.464664 0.00370041
0.937 0.466385 0.00370511
0.938 0.468109 0.00370991
0.939 0.469836 0.0037148
0.94 0.471566 0.00371979
0.941 0.473298 0.00372487
0.942 0.475034 0.00373004
0.943 0.476772 0.0037353
0.944 0.478513 0.00374066
0.945 0.480257 0.00374612
0.946 0.482004 0.00375168
0.947 0.483754 0.00375734
0.948 0.485506 0.00376309
0.949 0.487262 0.00376893
0.95 0.48902 0.00377485
0.951 0.490781 0.00378085
0.952 0.492546 0.00378694
0.953 0.494313 0.00379311
0.954 0.496083 0.00379936
0.955 0.497856 0.0038057
0.956 0.499632 0.0038121
0.957 0.50141 0.00381862
0.958 0.503192 0.00382522
0.959 0.504977 0.0038319
0.96 0.506765 0.00383866
0.961 0.508556 0.00384549
0.962 0.510349 0.0038524
0.963 0.512146 0.00385938
0.964 0.513946 0.00386642
0.965 0.515749 0.00387354
0.966 0.517554 0.00388072
0.967 0.519363 0.00388796
0.968 0.521175 0.00389525
0.969 0.52299 0.00390261
0.97 0.524808 0.00391002
0.971 0.526629 0.00391748
0.972 0.528453 0.00392498
0.973 0.53028 0.00393253
0.974 0.532111 0.00394012
0.975 0.533944 0.00394775
0.976 0.535781 0.00395541
0.977 0.53762 0.0039631
0.978 0.539463 0.00397081
0.979 0.541309 0.00397855
0.98 0.543158 0.00398631
0.981 0.54501 0.00399408
0.982 0.546866 0.00400186
0.983 0.548724 0.00400965
0.984 0.550586 0.00401744
0.985 0.552451 0.00402522
0.986 0.554319 0.004033
0.987 0.556191 0.00404077
0.988 0.558065 0.00404852
0.989 0.559943 0.00405626
0.99 0.561824 0.00406396
0.991 0.563708 0.00407164
0.992 0.565596 0.00407928
0.993 0.567487 0.00408688
0.994 0.569381 0.00409444
0.995 0.571278 0.00410194
0.996 0.573179 0.0041094
0.997 0.575083 0.00411679
0.998 0.57699 0.00412411
0.999 0.578901 0.00413137
1 0.580815 0.00413855


==> anc/pressure_24x8_MS_120.0.dat <==
0 0 7.03596e-307 0 0 0.205192 0.0196086 4.48893e-16 -4.48893e-16
0.00740741 1.11843e-05 1.73235e-06 6.17491e-07 7.04199e-07 0.205203 0.0196086 6.17491e-07 7.04199e-07
0.0148148 4.47353e-05 6.92758e-06 2.46695e-06 2.81348e-06 0.205236 0.0196056 2.46695e-06 2.81348e-06
0.0222222 0.000100647 1.55652e-05 5.53966e-06 6.31942e-06 0.205292 0.0196056 5.53966e-06 6.31942e-06
0.0296296 0.000178911 2.7632e-05 9.82687e-06 1.12088e-05 0.20537 0.0196056 9.82687e-06 1.12088e-05
0.037037 0.000279514 4.3113e-05 1.53063e-05 1.7465e-05 0.205471 0.0196056 1.53063e-05 1.7465e-05
0.0444444 0.000402438 6.19297e-05 2.19569e-05 2.50549e-05 0.205594 0.0196146 2.19569e-05 2.50549e-05
0.0518519 0.000547663 8.40582e-05 2.97486e-05 3.39605e-05 0.205739 0.0196357 2.97486e-05 3.39605e-05
0.0592593 0.000715165 0.000109468 3.86572e-05 4.41366e-05 0.205907 0.0196357 3.86572e-05 4.41366e-05
0.0666667 0.000904916 0.000138311 4.86225e-05 5.55471e-05 0.206096 0.0196477 4.86225e-05 5.55471e-05
0.0740741 0.00111688 0.000170405 5.96115e-05 6.81317e-05 0.206308 0.0196628 5.96115e-05 6.81317e-05
0.0814815 0.00135103 0.000205268 7.1594e-05 8.18303e-05 0.206543 0.0196778 7.1594e-05 8.18303e-05
0.0888889 0.00160732 0.000243143 8.45099e-05 9.66128e-05 0.206799 0.0196959 8.45099e-05 9.66128e-05
0.0962963 0.00188571 0.000283847 9.84794e-05 0.000112419 0.207077 0.0197019 9.84794e-05 0.000112419
0.103704 0.00218615 0.000327261 0.000113382 0.000129489 0.207378 0.0196959 0.000113382 0.000129489
0.111111 0.00250859 0.000374529 0.000129158 0.000148156 0.2077 0.0196869 0.000129158 0.000148156
0.118519 0.00285298 0.000423302 0.000145747 0.000167936 0.208045 0.0196808 0.000145747 0.000167936
0.125926 0.00321925 0.00047629 0.000163059 0.00018886 0.208411 0.0196989 0.000163059 0.00018886
0.133333 0.00360736 0.000531385 0.000181032 0.000210868 0.208799 0.019741 0.000181032 0.000210868
0.140741 0.00401722 0.000589793 0.000199668 0.00023393 0.209209 0.0197531 0.000199668 0.00023393
0.148148 0.00444878 0.000650006 0.000218816 0.000257985 0.20964 0.0197892 0.000218816 0.000257985
0.155556 0.00490195 0.00071293 0.000238446 0.000283034 0.210093 0.0197922 0.000238446 0.000283034
0.162963 0.00537666 0.000779165 0.000256811 0.000308896 0.210568 0.0197591 0.000256811 0.000308896
0.17037 0.00587284 0.00084269 0.000274905 0.000335992 0.211064 0.0197742 0.000274905 0.000335992
0.177778 0.00639039 0.000913441 0.000293421 0.000361884 0.211582 0.0198133 0.000293421 0.000361884
0.185185 0.00692923 0.00098931 0.000317627 0.000381152 0.212121 0.0198344 0.000317627 0.000381152
0.192593 0.00748927 0.00106668 0.00034111 0.000399518 0.212681 0.0198585 0.00034111 0.000399518
0.2 0.00807041 0.00113894 0.000361884 0.000416377 0.213262 0.0199397 0.000361884 0.000416377
0.207407 0.00867254 0.0012121 0.000383561 0.000431732 0.213864 0.0199699 0.000383561 0.000431732
0.214815 0.00929558 0.00128616 0.000409754 0.000444979 0.214487 0.0199789 0.000409754 0.000444979
0.222222 0.00993941 0.00136565 0.00043956 0.000456419 0.215131 0.0200271 0.00043956 0.000456419
0.22963 0.0106039 0.00144633 0.000463043 0.000465451 0.215795 0.0200602 0.000463043 0.000465451
0.237037 0.011289 0.00153063 0.000481107 0.000478698 0.216481 0.0200692 0.000481107 0.000478698
0.244444 0.0119945 0.00161704 0.000497967 0.000492849 0.217186 0.0201294 0.000497967 0.000492849
0.251852 0.0127204 0.00170344 0.000513622 0.000505192 0.217912 0.0201926 0.000513622 0.000505192
0.259259 0.0134664 0.00178262 0.000528074 0.00051573 0.218658 0.0201926 0.000528074 0.00051573
0.266667 0.0142325 0.00186813 0.00054102 0.000524461 0.219424 0.0202017 0.00054102 0.000524461
0.274074 0.0150186 0.00195544 0.000547041 0.000531385 0.22021 0.0201987 0.000547041 0.000531385
0.281481 0.0158244 0.00203823 0.000557277 0.000564804 0.221016 0.0202318 0.000557277 0.000564804
0.288889 0.0166499 0.00211651 0.000568718 0.000565406 0.221841 0.0202709 0.000568718 0.000565406
0.296296 0.0174949 0.00220051 0.000574438 0.000548245 0.222686 0.0203221 0.000574438 0.000548245
0.303704 0.0183593 0.00227879 0.000577449 0.000530181 0.223551 0.0203522 0.000577449 0.000530181
0.311111 0.0192429 0.00235797 0.000575944 0.000522654 0.224434 0.0203914 0.000575944 0.000522654
0.318519 0.0201457 0.00246153 0.000571126 0.000511515 0.225337 0.0204154 0.000571126 0.000511515
0.325926 0.0210678 0.00253198 0.000562998 0.000497064 0.226259 0.0204546 0.000562998 0.000497064
0.333333 0.0220091 0.00260906 0.000559686 0.000487128 0.227201 0.0204245 0.000559686 0.000487128
0.340741 0.0229698 0.00268944 0.000544933 0.000472376 0.228161 0.0204576 0.000544933 0.000472376
0.348148 0.0239502 0.00274123 0.000527472 0.000495257 0.229142 0.0204516 0.000527472 0.000495257
0.355556 0.0249509 0.00277766 0.000519945 0.000502483 0.230142 0.0204636 0.000519945 0.000502483
0.362963 0.0259723 0.00282583 0.000499472 0.000543729 0.231164 0.0204877 0.000499472 0.000543729
0.37037 0.0270152 0.00292006 0.000499472 0.000544331 0.232207 0.0204666 0.000499472 0.000544331
0.377778 0.0280809 0.00295739 0.000499472 0.000517235 0.233272 0.0204636 0.000499472 0.000517235
0.385185 0.0291705 0.0030167 0.000488333 0.000447688 0.234362 0.0205088 0.000488333 0.000447688
0.392593 0.0302859 0.0030438 0.000492247 0.000430226 0.235477 0.0205569 0.000492247 0.000430226
0.4 0.0314292 0.00306789 0.000488333 0.000370013 0.236621 0.0205931 0.000488333 0.000370013
0.407407 0.0326027 0.0031281 0.000500375 0.000348035 0.237794 0.0206051 0.000500375 0.000348035
0.414815 0.0338093 0.00318831 0.000503687 0.000386572 0.239001 0.0206232 0.000503687 0.000386572
0.422222 0.0350522 0.00322745 0.000462441 0.000400722 0.240244 0.0206473 0.000462441 0.000400722
0.42963 0.036335 0.00329369 0.000450699 0.000352852 0.241526 0.0206924 0.000450699 0.000352852
0.437037 0.0376615 0.00335089 0.000480505 0.000381755 0.242853 0.0206593 0.000480505 0.000381755
0.444444 0.0390363 0.0034111 0.000471172 0.00049315 0.244228 0.0207015 0.000471172 0.00049315
0.451852 0.0404647 0.0034653 0.000509106 0.000559084 0.245656 0.0207466 0.000509106 0.000559084
0.459259 0.0419522 0.00348637 0.000593405 0.000564804 0.247144 0.0208249 0.000593405 0.000564804
0.466667 0.0435052 0.00349841 0.000633448 0.00063405 0.248697 0.0207587 0.000633448 0.00063405
0.474074 0.0451307 0.00355562 0.000608158 0.000705403 0.250322 0.0208399 0.000608158 0.000705403
0.481481 0.0468365 0.00358873 0.000699381 0.000671984 0.252028 0.0208309 0.000699381 0.000671984
0.488889 0.0486311 0.00365196 0.00066506 0.000655124 0.253823 0.0207617 0.00066506 0.000655124
0.496296 0.0505234 0.00369411 0.000651813 0.000685532 0.255715 0.0206954 0.000651813 0.000685532
0.503704 0.0525229 0.00370615 0.000669576 0.000703295 0.257714 0.0206382 0.000669576 0.000703295
0.511111 0.054639 0.00377841 0.00069607 0.000709919 0.259831 0.0206653 0.00069607 0.000709919
0.518519 0.0568809 0.00384464 0.000733703 0.000731295 0.262072 0.0206774 0.000733703 0.000731295
0.525926 0.0592574 0.00386271 0.000771638 0.000747251 0.264449 0.0207496 0.000771638 0.000747251
0.533333 0.0617773 0.00393195 0.000811078 0.000773745 0.266969 0.0207376 0.000811078 0.000773745
0.540741 0.0644485 0.00398614 0.000816196 0.000791809 0.26964 0.0208339 0.000816196 0.000791809
0.548148 0.067279 0.00405539 0.000795723 0.000759595 0.272471 0.020864 0.000795723 0.000759595
0.555556 0.0702762 0.00412463 0.000792412 0.00077796 0.275468 0.0209152 0.000792412 0.00077796
0.562963 0.0734471 0.00417281 0.000792713 0.000727983 0.278639 0.0208189 0.000792713 0.000727983
0.57037 0.0767984 0.00424506 0.00078639 0.000674092 0.28199 0.0207948 0.00078639 0.000674092
0.577778 0.0803365 0.00434743 0.000778864 0.000617491 0.285528 0.0207105 0.000778864 0.000617491
0.585185 0.0840673 0.00437151 0.000766219 0.000558482 0.289259 0.0206683 0.000766219 0.000558482
0.592593 0.0879964 0.00444979 0.000759294 0.000498569 0.293188 0.020587 0.000759294 0.000498569
0.6 0.0921291 0.00450097 0.000797229 0.000438355 0.297321 0.0205298 0.000797229 0.000438355
0.607407 0.0964703 0.00457323 0.000773444 0.000395303 0.301662 0.0205148 0.000773444 0.000395303
0.614815 0.101024 0.00464548 0.000809572 0.000399819 0.306216 0.0204696 0.000809572 0.000399819
0.622222 0.105796 0.00471172 0.00078639 0.000405539 0.310987 0.0204124 0.00078639 0.000405539
0.62963 0.110787 0.00480806 0.000792111 0.00042842 0.315979 0.0204184 0.000792111 0.00042842
0.637037 0.116004 0.00482913 0.000789401 0.000421194 0.321195 0.0203883 0.000789401 0.000421194
0.644444 0.121447 0.00489838 0.000778562 0.00043113 0.326639 0.0204275 0.000778562 0.00043113
0.651852 0.12712 0.00497365 0.000781874 0.000450097 0.332312 0.0204726 0.000781874 0.000450097
0.659259 0.133026 0.0050158 0.000795121 0.00049315 0.338218 0.0205479 0.000795121 0.00049315
0.666667 0.139166 0.00510612 0.000801444 0.000536203 0.344357 0.020569 0.000801444 0.000536203
0.674074 0.145541 0.00516934 0.000827637 0.000533493 0.350733 0.0205569 0.000827637 0.000533493
0.681481 0.152154 0.00527773 0.000802949 0.000534396 0.357345 0.0205479 0.000802949 0.000534396
0.688889 0.159004 0.0053259 0.000827034 0.000538611 0.364195 0.020587 0.000827034 0.000538611
0.696296 0.166092 0.00538912 0.000841787 0.000548847 0.371283 0.0205991 0.000841787 0.000548847
0.703704 0.173418 0.00540719 0.000839077 0.000572933 0.37861 0.0206533 0.000839077 0.000572933
0.711111 0.180983 0.0054403 0.000832454 0.000598524 0.386175 0.0206563 0.000832454 0.000598524
0.718519 0.188785 0.00544632 0.000822518 0.000626222 0.393976 0.0206984 0.000822518 0.000626222
0.725926 0.196823 0.00548245 0.000808669 0.000655426 0.402015 0.0207225 0.000808669 0.000655426
0.733333 0.205097 0.00556675 0.000807164 0.000686134 0.410288 0.0207737 0.000807164 0.000686134
0.740741 0.213603 0.00562697 0.000816196 0.00071865 0.418795 0.0207677 0.000816196 0.00071865
0.748148 0.222341 0.00565105 0.00082583 0.000752671 0.427532 0.0206984 0.00082583 0.000752671
0.755556 0.231307 0.00572933 0.000836066 0.000787896 0.436499 0.0207918 0.000836066 0.000787896
0.762963 0.240499 0.00574438 0.000847507 0.000788197 0.445691 0.0206834 0.000847507 0.000788197
0.77037 0.249914 0.0058046 0.00085955 0.000821013 0.455106 0.0207105 0.00085955 0.000821013
0.777778 0.259548 0.00587986 0.000872496 0.000864969 0.46474 0.0207827 0.000872496 0.000864969
0.785185 0.269397 0.00592502 0.000886345 0.000902 0.474588 0.0208128 0.000886345 0.000902
0.792593 0.279457 0.00599427 0.000900796 0.00094415 0.484648 0.0208279 0.000900796 0.00094415
0.8 0.289722 0.0059762 0.000916151 0.00100888 0.494914 0.0207918 0.000916151 0.00100888
0.807407 0.300189 0.00600029 0.000932107 0.00105946 0.505381 0.0208399 0.000932107 0.00105946
0.814815 0.310852 0.00607255 0.000948666 0.00110823 0.516043 0.0208098 0.000948666 0.00110823
0.822222 0.321704 0.00618093 0.000966128 0.00115098 0.526896 0.0206382 0.000966128 0.00115098
0.82963 0.33274 0.00624717 0.000983891 0.00119313 0.537932 0.0207466 0.000983891 0.00119313
0.837037 0.343954 0.00629233 0.00100196 0.00123528 0.549145 0.0207858 0.00100196 0.00123528
0.844444 0.355338 0.00636458 0.00102062 0.00127713 0.560529 0.0207647 0.00102062 0.00127713
0.851852 0.366884 0.00646996 0.00103959 0.00131808 0.572076 0.0207827 0.00103959 0.00131808
0.859259 0.378587 0.00654522 0.00105916 0.00135782 0.583778 0.0208068 0.00105916 0.00135782
0.866667 0.390436 0.00666565 0.00107843 0.00139184 0.595628 0.0209724 0.00107843 0.00139184
0.874074 0.402425 0.00674393 0.001098 0.00139696 0.607617 0.0209333 0.001098 0.00139696
0.881481 0.414545 0.00681618 0.00111757 0.00139635 0.619736 0.0210206 0.00111757 0.00139635


==> anc/pressure_24x8_MS_145.0.dat <==
0 0 7.03596e-307 0 0 0.738015 0.0687941 0 0
0.00740741 3.23255e-05 1.60469e-06 5.6932e-07 3.80851e-07 0.738048 0.0687941 5.6932e-07 3.80851e-07
0.0148148 0.000129305 6.41877e-06 2.27608e-06 1.5225e-06 0.738145 0.0687941 2.27608e-06 1.5225e-06
0.0222222 0.000290949 1.44332e-05 5.11816e-06 3.42315e-06 0.738306 0.0687941 5.11816e-06 3.42315e-06
0.0296296 0.000517272 2.5645e-05 9.09527e-06 6.07556e-06 0.738533 0.068764 9.09527e-06 6.07556e-06
0.037037 0.000808297 4.0012e-05 1.41984e-05 9.47763e-06 0.738824 0.068764 1.41984e-05 9.47763e-06
0.0444444 0.00116405 5.7504e-05 2.04245e-05 1.36203e-05 0.739179 0.0687339 2.04245e-05 1.36203e-05
0.0518519 0.00158458 7.81272e-05 2.77645e-05 1.84886e-05 0.7396 0.0687038 2.77645e-05 1.84886e-05
0.0592593 0.00206991 0.000101912 3.62185e-05 2.40614e-05 0.740085 0.0686737 3.62185e-05 2.40614e-05
0.0666667 0.00262009 0.000128767 4.57624e-05 3.03176e-05 0.740635 0.0686737 4.57624e-05 3.03176e-05
0.0740741 0.00323519 0.000158633 5.63901e-05 3.72722e-05 0.741251 0.0686134 5.63901e-05 3.72722e-05
0.0814815 0.00391526 0.000191148 6.81016e-05 4.48592e-05 0.741931 0.0685833 6.81016e-05 4.48592e-05
0.0888889 0.00466037 0.000226373 8.08669e-05 5.31084e-05 0.742676 0.0685532 8.08669e-05 5.31084e-05
0.0962963 0.00547059 0.000264248 9.47161e-05 6.19598e-05 0.743486 0.0685231 9.47161e-05 6.19598e-05
0.103704 0.006346 0.000304982 0.000109559 7.13833e-05 0.744361 0.0684629 0.000109559 7.13833e-05
0.111111 0.00728669 0.000348336 0.000125425 8.13486e-05 0.745302 0.0684027 0.000125425 8.13486e-05
0.118519 0.00829275 0.000394399 0.000142285 9.18559e-05 0.746308 0.0684027 0.000142285 9.18559e-05
0.125926 0.00936429 0.000441968 0.000160138 0.000102815 0.74738 0.0683726 0.000160138 0.000102815
0.133333 0.0105014 0.00049315 0.000178925 0.000114255 0.748517 0.0683726 0.000178925 0.000114255
0.140741 0.0117042 0.000545235 0.000198675 0.000126117 0.74972 0.0684027 0.000198675 0.000126117
0.148148 0.0129728 0.000599427 0.000219328 0.000138341 0.750988 0.0684328 0.000219328 0.000138341
0.155556 0.0143073 0.000658135 0.000240855 0.000151016 0.752323 0.0684629 0.000240855 0.000151016
0.162963 0.015708 0.000719553 0.000263254 0.000164564 0.753723 0.0685231 0.000263254 0.000164564
0.17037 0.0171748 0.000783681 0.000286466 0.000178533 0.75519 0.0685231 0.000286466 0.000178533
0.177778 0.0187079 0.000844797 0.000310401 0.000192864 0.756723 0.068493 0.000310401 0.000192864
0.185185 0.0203076 0.000907721 0.00033539 0.000206894 0.758323 0.0684629 0.00033539 0.000206894
0.192593 0.0219739 0.000971848 0.000360981 0.000220593 0.759989 0.0684328 0.000360981 0.000220593
0.2 0.023707 0.00103929 0.000387174 0.000234352 0.761722 0.0684027 0.000387174 0.000234352
0.207407 0.0255071 0.00110793 0.000413969 0.00024808 0.763522 0.0683425 0.000413969 0.00024808
0.214815 0.0273744 0.0011844 0.000441667 0.000261689 0.76539 0.0683124 0.000441667 0.000261689
0.222222 0.029309 0.00125395 0.000469968 0.000275176 0.767324 0.0682522 0.000469968 0.000275176
0.22963 0.0313111 0.00132289 0.000498569 0.000288453 0.769326 0.0683124 0.000498569 0.000288453
0.237037 0.033381 0.00139154 0.000528074 0.000301369 0.771396 0.0683726 0.000528074 0.000301369
0.244444 0.0355188 0.00146229 0.000557879 0.000314014 0.773534 0.0684027 0.000557879 0.000314014
0.251852 0.0377248 0.00154117 0.000587986 0.000326358 0.77574 0.0684027 0.000587986 0.000326358
0.259259 0.0399991 0.00161282 0.000618695 0.0003381 0.778014 0.0684328 0.000618695 0.0003381
0.266667 0.042342 0.00167966 0.000649705 0.000353153 0.780357 0.0684629 0.000649705 0.000353153
0.274074 0.0447536 0.0017474 0.000681317 0.000370916 0.782769 0.068493 0.000681317 0.000370916
0.281481 0.0472344 0.00181695 0.00071293 0.000387174 0.78525 0.0685231 0.00071293 0.000387174
0.288889 0.0497844 0.00188469 0.000744542 0.000398614 0.7878 0.0685833 0.000744542 0.000398614
0.296296 0.052404 0.00195845 0.000760498 0.000409453 0.790419 0.0686436 0.000760498 0.000409453
0.303704 0.0550935 0.00201475 0.00077495 0.000433237 0.793109 0.0686134 0.00077495 0.000433237
0.311111 0.0578532 0.00209122 0.000787594 0.000439861 0.795869 0.0686134 0.000787594 0.000439861
0.318519 0.0606834 0.00215384 0.000799035 0.00045371 0.798699 0.0685833 0.000799035 0.00045371
0.325926 0.0635845 0.0021993 0.000809271 0.000464247 0.8016 0.0685833 0.000809271 0.000464247
0.333333 0.0665569 0.00226132 0.000818002 0.000474484 0.804572 0.0685532 0.000818002 0.000474484
0.340741 0.0696011 0.00232515 0.000825228 0.000485322 0.807616 0.0685231 0.000825228 0.000485322
0.348148 0.0727175 0.00237392 0.00083155 0.000495859 0.810733 0.068493 0.00083155 0.000495859
0.355556 0.0759067 0.00242721 0.00083697 0.000515429 0.813922 0.0684629 0.00083697 0.000515429
0.362963 0.0791694 0.00248773 0.000840884 0.000528676 0.817185 0.0684629 0.000840884 0.000528676
0.37037 0.0825061 0.00253801 0.000844195 0.000535901 0.820521 0.0685231 0.000844195 0.000535901
0.377778 0.0859175 0.00257745 0.000846303 0.000541321 0.823933 0.0685833 0.000846303 0.000541321
0.385185 0.0894045 0.00263525 0.000847808 0.000548847 0.82742 0.0686737 0.000847808 0.000548847
0.392593 0.0929679 0.00266385 0.000848109 0.000549751 0.830983 0.0687339 0.000848109 0.000549751
0.4 0.0966086 0.0027051 0.000847507 0.000544933 0.834624 0.0687941 0.000847507 0.000544933
0.407407 0.100328 0.00274875 0.000846002 0.000541923 0.838343 0.0688543 0.000846002 0.000541923
0.414815 0.104126 0.00276621 0.000843593 0.000536805 0.842141 0.0689145 0.000843593 0.000536805
0.422222 0.108004 0.00279 0.000840281 0.000535299 0.846019 0.0689747 0.000840281 0.000535299
0.42963 0.111964 0.00280746 0.000836066 0.000520547 0.849979 0.0690048 0.000836066 0.000520547
0.437037 0.116006 0.00281529 0.000830647 0.000514827 0.854021 0.0690048 0.000830647 0.000514827
0.444444 0.120131 0.00285383 0.000855636 0.000512418 0.858147 0.0690048 0.000855636 0.000512418
0.451852 0.124342 0.00288423 0.000880625 0.000509106 0.862357 0.0690349 0.000880625 0.000509106
0.459259 0.128639 0.00290922 0.000850819 0.000503988 0.866654 0.0691253 0.000850819 0.000503988
0.466667 0.133024 0.00292157 0.000818002 0.000509407 0.871039 0.0691253 0.000818002 0.000509407
0.474074 0.137499 0.00296612 0.00078639 0.000508504 0.875514 0.0691253 0.00078639 0.000508504
0.481481 0.142065 0.00297365 0.000781874 0.000491644 0.88008 0.0690952 0.000781874 0.000491644
0.488889 0.146725 0.00300165 0.00081168 0.000471172 0.88474 0.0690651 0.00081168 0.000471172
0.496296 0.151481 0.00301369 0.000804755 0.00044799 0.889496 0.0690651 0.000804755 0.00044799
0.503704 0.156335 0.00303176 0.00084269 0.000421797 0.894351 0.0690651 0.00084269 0.000421797
0.511111 0.16129 0.00305885 0.000901699 0.00039741 0.899306 0.0690349 0.000901699 0.00039741
0.518519 0.166349 0.00311606 0.000861958 0.000387475 0.904364 0.0690048 0.000861958 0.000387475
0.525926 0.171513 0.00314315 0.000808368 0.000376636 0.909529 0.0689446 0.000808368 0.000376636
0.533333 0.176786 0.00317326 0.000752068 0.000364594 0.914802 0.0688844 0.000752068 0.000364594
0.540741 0.18217 0.00321541 0.000796928 0.000351949 0.920185 0.0688844 0.000796928 0.000351949
0.548148 0.187667 0.00324552 0.000795422 0.000339003 0.925682 0.0689145 0.000795422 0.000339003
0.555556 0.193279 0.00324853 0.000698177 0.000325455 0.931294 0.0689446 0.000698177 0.000325455
0.562963 0.199009 0.00326358 0.000645189 0.000311606 0.937025 0.0690048 0.000645189 0.000311606
0.57037 0.20486 0.0033268 0.000629835 0.000297696 0.942875 0.0689747 0.000629835 0.000297696
0.577778 0.210833 0.00333885 0.0006482 0.000283877 0.948848 0.0689446 0.0006482 0.000283877
0.585185 0.21693 0.00335691 0.000672586 0.000270329 0.954946 0.0690048 0.000672586 0.000270329
0.592593 0.223155 0.00335992 0.0007045 0.000260695 0.96117 0.0690952 0.0007045 0.000260695
0.6 0.229508 0.00338401 0.000707209 0.000251332 0.967524 0.0691554 0.000707209 0.000251332
0.607407 0.235993 0.00337799 0.000669877 0.000243986 0.974009 0.0692156 0.000669877 0.000243986
0.614815 0.242612 0.0034653 0.000698779 0.000238837 0.980627 0.0692758 0.000698779 0.000238837
0.622222 0.249365 0.00353755 0.000724671 0.000271774 0.987381 0.0693059 0.000724671 0.000271774
0.62963 0.256257 0.00358873 0.000760498 0.000381755 0.994272 0.0693059 0.000760498 0.000381755
0.637037 0.263288 0.00361583 0.000822518 0.000426614 1.0013 0.0693059 0.000822518 0.000426614
0.644444 0.27046 0.00362787 0.00085112 0.000429624 1.00848 0.0693059 0.00085112 0.000429624
0.651852 0.277777 0.00371217 0.00087942 0.000435044 1.01579 0.0692457 0.00087942 0.000435044
0.659259 0.285238 0.00377841 0.000909226 0.000530482 1.02325 0.0691554 0.000909226 0.000530482
0.666667 0.292847 0.00385066 0.000940236 0.000538912 1.03086 0.0690952 0.000940236 0.000538912
0.674074 0.300606 0.00386873 0.000966429 0.000573234 1.03862 0.0690651 0.000966429 0.000573234
0.681481 0.308515 0.00387776 0.000980579 0.000595513 1.04653 0.0690651 0.000980579 0.000595513
0.688889 0.316578 0.00396206 0.000992923 0.000609362 1.05459 0.0690651 0.000992923 0.000609362
0.696296 0.324795 0.00402528 0.00100346 0.000655426 1.06281 0.0690651 0.00100346 0.000655426
0.703704 0.333169 0.00406442 0.00101189 0.00074966 1.07118 0.0690651 0.00101189 0.00074966
0.711111 0.341701 0.00414872 0.00101851 0.000791809 1.07972 0.0690349 0.00101851 0.000791809
0.718519 0.350394 0.00420291 0.00102333 0.000834862 1.08841 0.0689446 0.00102333 0.000834862
0.725926 0.359247 0.00426915 0.00102604 0.00082583 1.09726 0.0688844 0.00102604 0.00082583
0.733333 0.368264 0.00428721 0.00102664 0.000825529 1.10628 0.0689145 0.00102664 0.000825529
0.740741 0.377446 0.00439861 0.00102544 0.000844496 1.11546 0.0689747 0.00102544 0.000844496
0.748148 0.386795 0.00447086 0.00102213 0.000892968 1.12481 0.0690048 0.00102213 0.000892968
0.755556 0.396311 0.00448893 0.00101671 0.000867679 1.13433 0.0690651 0.00101671 0.000867679
0.762963 0.405997 0.00454914 0.00100948 0.00085684 1.14401 0.0691253 0.00100948 0.00085684
0.77037 0.415854 0.00461237 0.00100015 0.000880323 1.15387 0.0691855 0.00100015 0.000880323
0.777778 0.425883 0.00466957 0.000988708 0.000919462 1.1639 0.0692457 0.000988708 0.000919462
0.785185 0.436086 0.00472376 0.000975461 0.000970945 1.1741 0.0692457 0.000975461 0.000970945
0.792593 0.446465 0.00481107 0.000960107 0.00102273 1.18448 0.0692156 0.000960107 0.00102273
0.8 0.45702 0.00488032 0.000942645 0.00107391 1.19504 0.0691855 0.000942645 0.00107391
0.807407 0.467753 0.0049616 0.000923376 0.00112479 1.20577 0.0691554 0.000923376 0.00112479
0.814815 0.478666 0.0049887 0.000902 0.00114105 1.21668 0.0690349 0.000902 0.00114105
0.822222 0.489759 0.00502182 0.000879119 0.00118952 1.22777 0.0690048 0.000879119 0.00118952
0.82963 0.501034 0.00506096 0.000854131 0.00124763 1.23905 0.0690952 0.000854131 0.00124763
0.837037 0.512492 0.00513923 0.000827034 0.00130242 1.25051 0.0691855 0.000827034 0.00130242
0.844444 0.524134 0.00526267 0.000798433 0.00134999 1.26215 0.0692156 0.000798433 0.00134999
0.851852 0.535961 0.00528676 0.000768025 0.00139997 1.27398 0.0693059 0.000768025 0.00139997
0.859259 0.547975 0.00528977 0.000736112 0.00144964 1.28599 0.069336 0.000736112 0.00144964
0.866667 0.560177 0.00531988 0.000878216 0.00148878 1.29819 0.0692758 0.000878216 0.00148878
0.874074 0.572567 0.0054403 0.00106518 0.00152521 1.31058 0.069336 0.00106518 0.00152521
0.881481 0.585147 0.00541321 0.00111877 0.00156796 1.32316 0.0692156 0.00111877 0.00156796


==> anc/pressure_24x8_MS_165.0.dat <==
0 0 7.03596e-307 0 0 2.0079 0.116724 4.24205e-15 -4.24205e-15
0.00740741 6.83137e-05 3.98614e-06 1.56586e-06 1.05344e-06 2.00796 0.116724 1.56586e-06 1.05344e-06
0.0148148 0.000273258 1.59416e-05 6.25921e-06 4.21194e-06 2.00817 0.116724 6.25921e-06 4.21194e-06
0.0222222 0.000614846 3.58271e-05 1.40749e-05 9.47161e-06 2.00851 0.116694 1.40749e-05 9.47161e-06
0.0296296 0.00109309 6.36458e-05 2.49917e-05 1.68297e-05 2.00899 0.116694 2.49917e-05 1.68297e-05
0.037037 0.00170803 9.92923e-05 3.89883e-05 2.62712e-05 2.0096 0.116694 3.89883e-05 2.62712e-05
0.0444444 0.00245969 0.000142736 5.60288e-05 3.77841e-05 2.01036 0.116664 5.60288e-05 3.77841e-05
0.0518519 0.00334811 0.000193858 7.611e-05 5.13622e-05 2.01124 0.116664 7.611e-05 5.13622e-05
0.0592593 0.00437334 0.000252416 9.91418e-05 6.69877e-05 2.01227 0.116634 9.91418e-05 6.69877e-05
0.0666667 0.00553544 0.00031853 0.000125124 8.46303e-05 2.01343 0.116604 0.000125124 8.46303e-05
0.0740741 0.00683447 0.000392292 0.000153996 0.00010429 2.01473 0.116574 0.000153996 0.00010429
0.0814815 0.0082705 0.000474182 0.000185669 0.000125937 2.01617 0.116544 0.000185669 0.000125937
0.0888889 0.00984362 0.000561793 0.000220081 0.00014951 2.01774 0.116513 0.000220081 0.00014951
0.0962963 0.0115539 0.000656329 0.000257172 0.000175011 2.01945 0.116483 0.000257172 0.000175011
0.103704 0.0134014 0.000759294 0.000296883 0.000202408 2.0213 0.116513 0.000296883 0.000202408
0.111111 0.0153864 0.00086798 0.000339003 0.000231672 2.02328 0.116483 0.000339003 0.000231672
0.118519 0.0175087 0.000985697 0.000383862 0.000262772 2.02541 0.116453 0.000383862 0.000262772
0.125926 0.0197687 0.00110673 0.000430829 0.000295619 2.02767 0.116393 0.000430829 0.000295619
0.133333 0.0221664 0.00123257 0.000479903 0.000330272 2.03006 0.116363 0.000479903 0.000330272
0.140741 0.0247019 0.00136655 0.000531084 0.0003664 2.0326 0.116333 0.000531084 0.0003664
0.148148 0.0273754 0.00150203 0.000584373 0.000404335 2.03527 0.116363 0.000584373 0.000404335
0.155556 0.0301871 0.00165046 0.000639469 0.000444076 2.03808 0.116333 0.000639469 0.000444076
0.162963 0.033137 0.0018025 0.000696371 0.000485021 2.04103 0.116242 0.000696371 0.000485021
0.17037 0.0362254 0.00195363 0.000755079 0.000527773 2.04412 0.116303 0.000755079 0.000527773
0.177778 0.0394524 0.0021144 0.000814992 0.000571729 2.04735 0.116333 0.000814992 0.000571729
0.185185 0.0428181 0.00227969 0.00087641 0.00061719 2.05071 0.116363 0.00087641 0.00061719
0.192593 0.0463229 0.00244558 0.000938731 0.000663855 2.05422 0.116303 0.000938731 0.000663855
0.2 0.0499668 0.0026205 0.00100226 0.000711725 2.05786 0.116152 0.00100226 0.000711725
0.207407 0.0537501 0.00278398 0.00106638 0.0007611 2.06165 0.116092 0.00106638 0.0007611
0.214815 0.057673 0.00296221 0.00113141 0.000811078 2.06557 0.116092 0.00113141 0.000811078
0.222222 0.0617356 0.00314014 0.00119675 0.000861958 2.06963 0.115881 0.00119675 0.000861958
0.22963 0.0659383 0.00332379 0.00126268 0.000912839 2.07383 0.11567 0.00126268 0.000912839
0.237037 0.0702812 0.0034954 0.00132831 0.000964322 2.07818 0.11546 0.00132831 0.000964322
0.244444 0.0747645 0.00368809 0.00139425 0.00101641 2.08266 0.115249 0.00139425 0.00101641
0.251852 0.0793886 0.00386271 0.00145958 0.00106879 2.08729 0.115038 0.00145958 0.00106879
0.259259 0.0841537 0.00404034 0.00152461 0.00112359 2.09205 0.114827 0.00152461 0.00112359
0.266667 0.08906 0.00423302 0.00158874 0.00118169 2.09696 0.114858 0.00158874 0.00118169
0.274074 0.0941078 0.0044257 0.00165196 0.0012407 2.102 0.115008 0.00165196 0.0012407
0.281481 0.0992973 0.00460032 0.00171398 0.00130031 2.10719 0.114948 0.00171398 0.00130031
0.288889 0.104629 0.00477193 0.00182989 0.00135782 2.11253 0.114858 0.00182989 0.00135782
0.296296 0.110103 0.00494354 0.00187144 0.00141502 2.118 0.114827 0.00187144 0.00141502
0.303704 0.11572 0.00511214 0.00190847 0.00147252 2.12362 0.114737 0.00190847 0.00147252
0.311111 0.12148 0.00531385 0.0019452 0.00153003 2.12938 0.114526 0.0019452 0.00153003
0.318519 0.127383 0.00546138 0.00205298 0.00158693 2.13528 0.114466 0.00205298 0.00158693
0.325926 0.13343 0.00564503 0.00232545 0.00164323 2.14133 0.114587 0.00232545 0.00164323
0.333333 0.139621 0.00581062 0.00248321 0.00170314 2.14752 0.114587 0.00248321 0.00170314
0.340741 0.145957 0.0059762 0.00251241 0.00176426 2.15385 0.114587 0.00251241 0.00176426
0.348148 0.152438 0.00617491 0.00253469 0.00182477 2.16033 0.114587 0.00253469 0.00182477
0.355556 0.159064 0.00638867 0.00255968 0.00189462 2.16696 0.114556 0.00255968 0.00189462
0.362963 0.165837 0.0065663 0.00277464 0.00195183 2.17373 0.114436 0.00277464 0.00195183
0.37037 0.172755 0.00674995 0.00282944 0.0020015 2.18065 0.114346 0.00282944 0.0020015
0.377778 0.179821 0.00683726 0.00284419 0.0020584 2.18772 0.114195 0.00284419 0.0020584
0.385185 0.187034 0.00699984 0.00305584 0.00210627 2.19493 0.113924 0.00305584 0.00210627
0.392593 0.194395 0.00711123 0.00322444 0.00210537 2.20229 0.113593 0.00322444 0.00210537
0.4 0.201904 0.00725875 0.00319734 0.00212464 2.2098 0.113262 0.00319734 0.00212464
0.407407 0.209562 0.00734606 0.00320036 0.00216438 2.21746 0.113232 0.00320036 0.00216438
0.414815 0.217368 0.00753273 0.00336594 0.00220262 2.22526 0.113292 0.00336594 0.00220262
0.422222 0.225324 0.00762907 0.00339304 0.00223965 2.23322 0.113051 0.00339304 0.00223965
0.42963 0.233428 0.00773143 0.0032696 0.00227577 2.24133 0.113172 0.0032696 0.00227577
0.437037 0.241683 0.00786992 0.0031853 0.00231461 2.24958 0.113473 0.0031853 0.00231461
0.444444 0.250087 0.00790605 0.00318831 0.00238175 2.25798 0.113894 0.00318831 0.00238175
0.451852 0.25864 0.00806863 0.00309799 0.00245009 2.26654 0.114316 0.00309799 0.00245009
0.459259 0.267344 0.00819508 0.00299834 0.00251964 2.27524 0.114526 0.00299834 0.00251964
0.466667 0.276197 0.00838174 0.00288815 0.0026485 2.28409 0.114376 0.00288815 0.0026485
0.474074 0.285199 0.00844797 0.00276862 0.00268914 2.2931 0.114225 0.00276862 0.00268914
0.481481 0.294351 0.0085112 0.00263977 0.0027346 2.30225 0.114075 0.00263977 0.0027346
0.488889 0.303653 0.00870388 0.00250218 0.00280836 2.31155 0.113894 0.00250218 0.00280836
0.496296 0.313105 0.00886044 0.00263555 0.00288273 2.321 0.113744 0.00263555 0.00288273
0.503704 0.322706 0.00885442 0.00283426 0.0029583 2.3306 0.113653 0.00283426 0.0029583
0.511111 0.332456 0.00895678 0.00303778 0.00303477 2.34035 0.113774 0.00303778 0.00303477
0.518519 0.342356 0.00901699 0.00324552 0.00309799 2.35025 0.113984 0.00324552 0.00309799
0.525926 0.352407 0.00917957 0.00319433 0.00318831 2.3603 0.114346 0.00319433 0.00318831
0.533333 0.362607 0.00927892 0.00314917 0.00326659 2.3705 0.114526 0.00314917 0.00326659
0.540741 0.372958 0.00960408 0.00333885 0.00334186 2.38085 0.114436 0.00333885 0.00334186
0.548148 0.38346 0.00988407 0.00353454 0.00342014 2.39136 0.114858 0.00353454 0.00342014
0.555556 0.394112 0.0098931 0.00330573 0.00349841 2.40201 0.115128 0.00330573 0.00349841
0.562963 0.404917 0.0100346 0.00304079 0.00357669 2.41281 0.115038 0.00304079 0.00357669
0.57037 0.415873 0.0101791 0.0028752 0.00365196 2.42377 0.115189 0.0028752 0.00365196
0.577778 0.426982 0.0102815 0.00255908 0.00373024 2.43488 0.115339 0.00255908 0.00373024
0.585185 0.438244 0.0105073 0.00260815 0.0038055 2.44614 0.115399 0.00260815 0.0038055
0.592593 0.449661 0.0106488 0.00263194 0.00388378 2.45756 0.11552 0.00263194 0.00388378
0.6 0.461231 0.0108595 0.00244317 0.00395905 2.46913 0.11552 0.00244317 0.00395905
0.607407 0.472957 0.010989 0.0022535 0.00409453 2.48085 0.115399 0.0022535 0.00409453
0.614815 0.484839 0.0112238 0.0022818 0.00417883 2.49274 0.115309 0.0022818 0.00417883
0.622222 0.496879 0.0113503 0.00225982 0.00425409 2.50478 0.11561 0.00225982 0.00425409
0.62963 0.509076 0.0115249 0.00223453 0.00432936 2.51697 0.115911 0.00223453 0.00432936
0.637037 0.521432 0.0117718 0.00213487 0.00440764 2.52933 0.116002 0.00213487 0.00440764
0.644444 0.533948 0.0119103 0.00196537 0.00465753 2.54184 0.115851 0.00196537 0.00465753
0.651852 0.546625 0.0121391 0.00198434 0.00472978 2.55452 0.116032 0.00198434 0.00472978
0.659259 0.559464 0.0122414 0.00205539 0.00480204 2.56736 0.116333 0.00205539 0.00480204
0.666667 0.572467 0.0123167 0.00212343 0.00487731 2.58036 0.116604 0.00212343 0.00487731
0.674074 0.585634 0.0125455 0.00218877 0.00495257 2.59353 0.116754 0.00218877 0.00495257
0.681481 0.598967 0.0126479 0.00225079 0.0051302 2.60686 0.116875 0.00225079 0.0051302
0.688889 0.612467 0.0127623 0.00261749 0.00530783 2.62036 0.116965 0.00261749 0.00530783
0.696296 0.626136 0.0129971 0.00273671 0.00547944 2.63403 0.116845 0.00273671 0.00547944
0.703704 0.639976 0.0132169 0.00275387 0.00565105 2.64787 0.116845 0.00275387 0.00565105
0.711111 0.653986 0.0133132 0.00276712 0.00577148 2.66188 0.116875 0.00276712 0.00577148
0.718519 0.66817 0.013521 0.00277585 0.00586782 2.67607 0.116875 0.00277585 0.00586782
0.725926 0.682529 0.013539 0.00278006 0.00588287 2.69043 0.116875 0.00278006 0.00588287
0.733333 0.697064 0.0136023 0.00278006 0.00589191 2.70496 0.116935 0.00278006 0.00589191
0.740741 0.711778 0.0136655 0.00277585 0.00589191 2.71967 0.116995 0.00277585 0.00589191
0.748148 0.726672 0.0137648 0.00276742 0.00591599 2.73457 0.117025 0.00276742 0.00591599
0.755556 0.741747 0.0140238 0.00275447 0.00602136 2.74964 0.116995 0.00275447 0.00602136
0.762963 0.757006 0.014102 0.00273731 0.00601534 2.7649 0.116935 0.00273731 0.00601534
0.77037 0.772451 0.0142074 0.00272286 0.00609362 2.78035 0.117236 0.00272286 0.00609362
0.777778 0.788084 0.0142345 0.00273791 0.00620201 2.79598 0.117356 0.00273791 0.00620201
0.785185 0.803906 0.0144091 0.00274936 0.00631039 2.8118 0.117507 0.00274936 0.00631039
0.792593 0.81992 0.0144693 0.00275688 0.00641877 2.82782 0.117447 0.00275688 0.00641877
0.8 0.836128 0.0146289 0.0027611 0.00653017 2.84402 0.117387 0.0027611 0.00653017
0.807407 0.852533 0.0147463 0.0027614 0.00665662 2.86043 0.117356 0.0027614 0.00665662
0.814815 0.869135 0.0148758 0.00275839 0.00687941 2.87703 0.117356 0.00275839 0.00687941
0.822222 0.885939 0.0148818 0.00275176 0.00709618 2.89384 0.117296 0.00275176 0.00709618
0.82963 0.902946 0.0150293 0.00274183 0.00731295 2.91084 0.117296 0.00274183 0.00731295
0.837037 0.920158 0.0151648 0.00272888 0.00752671 2.92805 0.117296 0.00272888 0.00752671
0.844444 0.937579 0.015213 0.00271293 0.00773745 2.94548 0.117326 0.00271293 0.00773745
0.851852 0.95521 0.0152792 0.00269396 0.0079482 2.96311 0.117356 0.00269396 0.0079482
0.859259 0.973054 0.0153575 0.00267198 0.00815895 2.98095 0.117447 0.00267198 0.00815895
0.866667 0.991115 0.0153725 0.00264759 0.0083697 2.99901 0.117537 0.00264759 0.0083697
0.874074 1.00939 0.0153214 0.0026208 0.00857743 3.01729 0.117627 0.0026208 0.00857743
0.881481 1.02789 0.0154418 0.0025916 0.00878818 3.03579 0.117688 0.0025916 0.00878818


==> anc/pressure_28x10_MS_120.0.dat <==
0 0 7.02994e-307 0 0 0.205192 0.0196086 4.48893e-16 -4.48893e-16
0.0037037 1.60368e-07 4.59129e-07 1.05886e-07 1.43579e-07 0.205192 0.0196056 1.05886e-07 1.43579e-07
0.00740741 6.42677e-07 1.83682e-06 4.23603e-07 5.74137e-07 0.205192 0.0196056 4.23603e-07 5.74137e-07
0.0111111 1.45055e-06 4.13367e-06 9.52881e-07 1.29188e-06 0.205193 0.0196026 9.52881e-07 1.29188e-06
0.0148148 2.59001e-06 7.34606e-06 1.69351e-06 2.29625e-06 0.205194 0.0196026 1.69351e-06 2.29625e-06
0.0185185 4.0695e-06 1.14737e-05 2.64549e-06 3.58572e-06 0.205196 0.0195995 2.64549e-06 3.58572e-06
0.0222222 5.89987e-06 1.65196e-05 3.80851e-06 5.16332e-06 0.205197 0.0195935 3.80851e-06 5.16332e-06
0.0259259 8.0944e-06 2.24778e-05 5.18138e-06 7.02392e-06 0.2052 0.0195905 5.18138e-06 7.02392e-06
0.0296296 1.06688e-05 2.93481e-05 6.765e-06 9.17054e-06 0.205202 0.0195845 6.765e-06 9.17054e-06
0.0333333 1.3641e-05 3.71217e-05 8.55937e-06 1.16002e-05 0.205205 0.0195785 8.55937e-06 1.16002e-05
0.037037 1.70318e-05 4.58226e-05 1.05615e-05 1.43098e-05 0.205209 0.0195785 1.05615e-05 1.43098e-05
0.0407407 2.08638e-05 5.54267e-05 1.27713e-05 1.73054e-05 0.205212 0.0195815 1.27713e-05 1.73054e-05
0.0444444 2.51625e-05 6.59038e-05 1.51889e-05 2.0578e-05 0.205217 0.0195845 1.51889e-05 2.0578e-05
0.0481481 2.99556e-05 7.73143e-05 1.78142e-05 2.41306e-05 0.205221 0.0195875 1.78142e-05 2.41306e-05
0.0518519 3.52733e-05 8.95979e-05 2.06442e-05 2.79602e-05 0.205227 0.0195905 2.06442e-05 2.79602e-05
0.0555556 4.11481e-05 0.000102755 2.3679e-05 3.20638e-05 0.205233 0.0195905 2.3679e-05 3.20638e-05
0.0592593 4.7615e-05 0.000116814 2.69185e-05 3.64594e-05 0.205239 0.0195815 2.69185e-05 3.64594e-05
0.062963 5.47113e-05 0.000131717 3.03477e-05 4.10958e-05 0.205246 0.0195755 3.03477e-05 4.10958e-05
0.0666667 6.2477e-05 0.000147554 3.39906e-05 4.60333e-05 0.205254 0.0195724 3.39906e-05 4.60333e-05
0.0703704 7.09541e-05 0.000164323 3.78443e-05 5.12117e-05 0.205262 0.0195724 3.78443e-05 5.12117e-05
0.0740741 8.01874e-05 0.000181936 4.19087e-05 5.66911e-05 0.205272 0.0195694 4.19087e-05 5.66911e-05
0.0777778 9.02238e-05 0.000200421 4.61237e-05 6.24114e-05 0.205282 0.0195755 4.61237e-05 6.24114e-05
0.0814815 0.000101113 0.00021975 5.05795e-05 6.84027e-05 0.205293 0.0195634 5.05795e-05 6.84027e-05
0.0851852 0.000112906 0.000239891 5.52159e-05 7.46348e-05 0.205304 0.0195514 5.52159e-05 7.46348e-05
0.0888889 0.000125658 0.000260936 6.0033e-05 8.11379e-05 0.205317 0.0195393 6.0033e-05 8.11379e-05
0.0925926 0.000139426 0.000282793 6.50608e-05 8.78818e-05 0.205331 0.0195213 6.50608e-05 8.78818e-05
0.0962963 0.000154268 0.000305584 7.02693e-05 9.48967e-05 0.205346 0.0195032 7.02693e-05 9.48967e-05
0.1 0.000170246 0.000329068 7.56584e-05 0.000102152 0.205362 0.0195002 7.56584e-05 0.000102152
0.103704 0.000187424 0.000353755 8.12583e-05 0.000109679 0.205379 0.0195062 8.12583e-05 0.000109679
0.107407 0.000205869 0.000379045 8.70087e-05 0.000117417 0.205397 0.0195092 8.70087e-05 0.000117417
0.111111 0.000225648 0.000405238 9.29699e-05 0.000125395 0.205417 0.0195213 9.29699e-05 0.000125395
0.114815 0.000246833 0.000432334 9.91117e-05 0.000133614 0.205438 0.0195363 9.91117e-05 0.000133614
0.118519 0.000269499 0.000460333 0.000105404 0.000142074 0.205461 0.0195514 0.000105404 0.000142074
0.122222 0.00029372 0.000488634 0.000111907 0.000150775 0.205485 0.0195273 0.000111907 0.000150775
0.125926 0.000319575 0.000517837 0.000118561 0.000159687 0.205511 0.0194851 0.000118561 0.000159687
0.12963 0.000347145 0.000547643 0.000125395 0.000168809 0.205539 0.019443 0.000125395 0.000168809
0.133333 0.000376513 0.000578653 0.00013238 0.000178172 0.205568 0.0194159 0.00013238 0.000178172
0.137037 0.000407765 0.000610566 0.000139545 0.000187716 0.205599 0.0194129 0.000139545 0.000187716
0.140741 0.000440988 0.000642179 0.000146891 0.000197501 0.205633 0.0194099 0.000146891 0.000197501
0.144444 0.000476274 0.000674694 0.000154388 0.000207466 0.205668 0.0194069 0.000154388 0.000207466
0.148148 0.000513715 0.000709317 0.000162035 0.000217672 0.205705 0.0194038 0.000162035 0.000217672
0.151852 0.000553406 0.000744542 0.000169863 0.000228029 0.205745 0.0194099 0.000169863 0.000228029
0.155556 0.000595446 0.00078067 0.000177811 0.000238597 0.205787 0.019449 0.000177811 0.000238597
0.159259 0.000639934 0.0008174 0.00018594 0.000249375 0.205831 0.0194791 0.00018594 0.000249375
0.162963 0.000686972 0.000854432 0.000194189 0.000260304 0.205878 0.0195062 0.000194189 0.000260304
0.166667 0.000736666 0.000892366 0.000202619 0.000271413 0.205928 0.0195333 0.000202619 0.000271413
0.17037 0.000789123 0.000930602 0.000211169 0.000282703 0.205981 0.0195393 0.000211169 0.000282703
0.174074 0.000844452 0.000969741 0.00021984 0.000294174 0.206036 0.0195243 0.00021984 0.000294174
0.177778 0.000902767 0.00101008 0.000228661 0.000305885 0.206094 0.0195303 0.000228661 0.000305885
0.181481 0.000964181 0.00105163 0.000237633 0.000317627 0.206156 0.0195363 0.000237633 0.000317627
0.185185 0.00102881 0.00109378 0.000246695 0.000329369 0.20622 0.0195393 0.000246695 0.000329369
0.188889 0.00109678 0.00113593 0.000255908 0.000341411 0.206288 0.0195122 0.000255908 0.000341411
0.192593 0.0011682 0.00117808 0.000265241 0.000353755 0.20636 0.0194791 0.000265241 0.000353755
0.196296 0.00124321 0.00122083 0.000274695 0.000366099 0.206435 0.0194761 0.000274695 0.000366099
0.2 0.00132192 0.00126449 0.000284269 0.000378443 0.206513 0.0195062 0.000284269 0.000378443
0.203704 0.00140447 0.00130844 0.000293933 0.000391088 0.206596 0.0195333 0.000293933 0.000391088
0.207407 0.00149099 0.001353 0.000303778 0.000404034 0.206683 0.0195845 0.000303778 0.000404034
0.211111 0.00158162 0.00140027 0.000313713 0.000416678 0.206773 0.0196266 0.000313713 0.000416678
0.214815 0.00167648 0.00144543 0.000323648 0.000429624 0.206868 0.0196327 0.000323648 0.000429624
0.218519 0.00177572 0.00149059 0.000333584 0.00044257 0.206967 0.0196718 0.000333584 0.00044257
0.222222 0.00187948 0.00153665 0.00034382 0.000455817 0.207071 0.0196929 0.00034382 0.000455817
0.225926 0.0019879 0.00158392 0.000354056 0.000469064 0.207179 0.0196718 0.000354056 0.000469064
0.22963 0.00210113 0.00163149 0.000364594 0.000482311 0.207293 0.0196688 0.000364594 0.000482311
0.233333 0.00221932 0.00168056 0.00037483 0.000495558 0.207411 0.0196447 0.00037483 0.000495558
0.237037 0.00234261 0.00172903 0.000385367 0.000509106 0.207534 0.0196387 0.000385367 0.000509106
0.240741 0.00247117 0.00177901 0.000395905 0.000522353 0.207663 0.0196357 0.000395905 0.000522353
0.244444 0.00260514 0.00182989 0.000406442 0.000535901 0.207797 0.0196658 0.000406442 0.000535901
0.248148 0.00274469 0.00188077 0.000417281 0.00054945 0.207936 0.0196929 0.000417281 0.00054945
0.251852 0.00288997 0.00193256 0.000428119 0.000562998 0.208081 0.0197049 0.000428119 0.000562998
0.255556 0.00304114 0.00198886 0.000438656 0.000576847 0.208233 0.019732 0.000438656 0.000576847
0.259259 0.00319838 0.00204726 0.000449796 0.000590395 0.20839 0.0197712 0.000449796 0.000590395
0.262963 0.00336185 0.00210085 0.000460634 0.000603943 0.208553 0.0198013 0.000460634 0.000603943
0.266667 0.00353173 0.00215414 0.000471473 0.000617491 0.208723 0.0197712 0.000471473 0.000617491
0.27037 0.00370817 0.00221014 0.000482311 0.00063134 0.2089 0.0198043 0.000482311 0.00063134
0.274074 0.00389136 0.00226885 0.000493451 0.000644888 0.209083 0.0197982 0.000493451 0.000644888
0.277778 0.00408148 0.00232093 0.000504289 0.000658436 0.209273 0.0197862 0.000504289 0.000658436
0.281481 0.0042787 0.00237061 0.000515429 0.000671984 0.20947 0.0197832 0.000515429 0.000671984
0.285185 0.00448321 0.00242029 0.000526568 0.000685532 0.209675 0.0197802 0.000526568 0.000685532
0.288889 0.00469519 0.00247358 0.000537407 0.00069908 0.209887 0.019738 0.000537407 0.00069908
0.292593 0.00491482 0.00252687 0.000548546 0.000712327 0.210106 0.019732 0.000548546 0.000712327
0.296296 0.00514231 0.00257654 0.000559686 0.000725875 0.210334 0.0197772 0.000559686 0.000725875
0.3 0.00537783 0.00262381 0.000570524 0.000739122 0.210569 0.0197681 0.000570524 0.000739122
0.303704 0.00562159 0.00267379 0.000581664 0.00075237 0.210813 0.0197772 0.000581664 0.00075237
0.307407 0.00587378 0.00272587 0.000592803 0.000765315 0.211065 0.0197742 0.000592803 0.000765315
0.311111 0.0061346 0.00278338 0.000603642 0.000783078 0.211326 0.0197772 0.000603642 0.000783078
0.314815 0.00640424 0.00284208 0.00061719 0.000804454 0.211596 0.0198043 0.00061719 0.000804454
0.318519 0.00668293 0.00289658 0.000635555 0.000826131 0.211874 0.0198163 0.000635555 0.000826131
0.322222 0.00697085 0.00295107 0.000654522 0.00084841 0.212162 0.0197952 0.000654522 0.00084841
0.325926 0.00726822 0.00300797 0.000673791 0.00087099 0.21246 0.0197802 0.000673791 0.00087099
0.32963 0.00757525 0.00307993 0.000693661 0.000893872 0.212767 0.0197651 0.000693661 0.000893872
0.333333 0.00789216 0.00314917 0.000713833 0.000917054 0.213084 0.0197591 0.000713833 0.000917054
0.337037 0.00821916 0.00322143 0.000734305 0.000940838 0.213411 0.0197561 0.000734305 0.000940838
0.340741 0.00855646 0.00327863 0.00075538 0.000964924 0.213748 0.0197531 0.00075538 0.000964924
0.344444 0.00890429 0.00333283 0.000776756 0.00098931 0.214096 0.0197862 0.000776756 0.00098931
0.348148 0.00926287 0.00338702 0.000798734 0.0010143 0.214454 0.0198284 0.000798734 0.0010143
0.351852 0.00963244 0.00344422 0.000821013 0.00103959 0.214824 0.0198735 0.000821013 0.00103959
0.355556 0.0100132 0.00351347 0.000830346 0.00106548 0.215205 0.0199247 0.000830346 0.00106548
0.359259 0.0104054 0.00357067 0.000832755 0.00109167 0.215597 0.0199638 0.000832755 0.00109167
0.362963 0.0108093 0.00362787 0.000834561 0.00111817 0.216001 0.0199849 0.000834561 0.00111817
0.366667 0.011225 0.00368508 0.000835765 0.00114526 0.216417 0.0199729 0.000835765 0.00114526
0.37037 0.011653 0.00373325 0.000836368 0.00117266 0.216844 0.0199428 0.000836368 0.00117266
0.374074 0.0120933 0.00378443 0.000836368 0.00120066 0.217285 0.0199668 0.000836368 0.00120066
0.377778 0.0125462 0.00385367 0.000835765 0.00122926 0.217738 0.0199759 0.000835765 0.00122926
0.381481 0.013012 0.00392292 0.00083426 0.00125816 0.218203 0.019997 0.00083426 0.00125816
0.385185 0.0134909 0.00397711 0.000832153 0.00128737 0.218682 0.0199428 0.000832153 0.00128737
0.388889 0.0139831 0.00402829 0.000829443 0.00131717 0.219175 0.0199006 0.000829443 0.00131717
0.392593 0.014489 0.00408249 0.00082583 0.00134758 0.219681 0.0198976 0.00082583 0.00134758
0.396296 0.0150088 0.00414872 0.000834561 0.00137829 0.2202 0.0198946 0.000834561 0.00137829
0.4 0.0155427 0.00420592 0.000842991 0.0014093 0.220734 0.0198223 0.000842991 0.0014093
0.403704 0.016091 0.00426313 0.00085112 0.00143248 0.221282 0.0198043 0.00085112 0.00143248
0.407407 0.0166539 0.00432936 0.000859249 0.00144964 0.221845 0.0198193 0.000859249 0.00144964
0.411111 0.0172319 0.00439861 0.000867076 0.0014668 0.222423 0.0198223 0.000867076 0.0014668
0.414815 0.017825 0.00445882 0.000874302 0.00148366 0.223017 0.0198464 0.000874302 0.00148366
0.418519 0.0184337 0.00451301 0.000881528 0.00150022 0.223625 0.0198946 0.000881528 0.00150022
0.422222 0.0190582 0.00456721 0.000875807 0.00151708 0.22425 0.0198886 0.000875807 0.00151708
0.425926 0.0196989 0.0046214 0.000863464 0.00153364 0.22489 0.0199127 0.000863464 0.00153364
0.42963 0.0203559 0.00469064 0.00085112 0.0015499 0.225547 0.0199939 0.00085112 0.0015499
0.433333 0.0210297 0.00475989 0.000839378 0.00156646 0.226221 0.0200662 0.000839378 0.00156646
0.437037 0.0217205 0.00482913 0.000827938 0.00158272 0.226912 0.0200511 0.000827938 0.00158272
0.440741 0.0224287 0.00487429 0.000816798 0.00159897 0.22762 0.0200331 0.000816798 0.00159897
0.444444 0.0231545 0.0049315 0.000806863 0.00161553 0.228346 0.0200421 0.000806863 0.00161553
0.448148 0.0238984 0.00495859 0.000797229 0.00163179 0.22909 0.0200632 0.000797229 0.00163179
0.451852 0.0246607 0.00502784 0.000794218 0.00164835 0.229852 0.0201114 0.000794218 0.00164835
0.455556 0.0254418 0.00509407 0.000782476 0.00165889 0.230633 0.0201174 0.000782476 0.00165889
0.459259 0.026242 0.00516031 0.000778562 0.00165979 0.231434 0.0201324 0.000778562 0.00165979
0.462963 0.0270619 0.00521751 0.000807766 0.00166009 0.232253 0.0202197 0.000807766 0.00166009
0.466667 0.0279018 0.00526869 0.000837271 0.00166039 0.233093 0.0202619 0.000837271 0.00166039
0.47037 0.0287623 0.00533192 0.000866474 0.00166039 0.233954 0.0203221 0.000866474 0.00166039
0.474074 0.0296437 0.00537708 0.000887248 0.00166099 0.234835 0.0203673 0.000887248 0.00166099
0.477778 0.0305466 0.00541622 0.000897484 0.0016616 0.235738 0.0203733 0.000897484 0.0016616
0.481481 0.0314716 0.00544933 0.000907119 0.0016625 0.236663 0.0203552 0.000907119 0.0016625
0.485185 0.032419 0.00548847 0.000916452 0.0016631 0.237611 0.0203191 0.000916452 0.0016631
0.488889 0.0333895 0.00554568 0.000925484 0.0016637 0.238581 0.020286 0.000925484 0.0016637
0.492593 0.0343837 0.00559084 0.000927591 0.001664 0.239575 0.0202408 0.000927591 0.001664
0.496296 0.0354019 0.00566008 0.000926688 0.001664 0.240593 0.0202107 0.000926688 0.001664
0.5 0.036445 0.00572632 0.000925785 0.0016637 0.241636 0.0202318 0.000925785 0.0016637
0.503704 0.0375133 0.00575642 0.000924581 0.0016628 0.242705 0.0202559 0.000924581 0.0016628
0.507407 0.0386074 0.00581363 0.000923376 0.0016616 0.243799 0.020301 0.000923376 0.0016616
0.511111 0.0397281 0.00584674 0.000921871 0.00165949 0.24492 0.0203462 0.000921871 0.00165949
0.514815 0.0408757 0.00591599 0.000920366 0.00165678 0.246067 0.0203883 0.000920366 0.00165678
0.518519 0.0420508 0.00593405 0.000918258 0.00165347 0.247242 0.0204305 0.000918258 0.00165347
0.522222 0.0432541 0.00599728 0.000916151 0.00164955 0.248446 0.0204757 0.000916151 0.00164955
0.525926 0.0444861 0.00606954 0.000913742 0.00164443 0.249678 0.0205208 0.000913742 0.00164443
0.52963 0.0457472 0.00612975 0.000911032 0.00163871 0.250939 0.0205419 0.000911032 0.00163871
0.533333 0.0470382 0.0061719 0.000908022 0.00163209 0.25223 0.0205991 0.000908022 0.00163209
0.537037 0.0483595 0.00619899 0.00090471 0.00162426 0.253551 0.0205961 0.00090471 0.00162426
0.540741 0.0497116 0.00620803 0.000900796 0.00161583 0.254903 0.0205419 0.000900796 0.00161583
0.544444 0.0510952 0.00623512 0.000896882 0.0016059 0.256287 0.0205389 0.000896882 0.0016059
0.548148 0.0525107 0.00629534 0.000876109 0.00159506 0.257702 0.0205178 0.000876109 0.00159506
0.551852 0.0539587 0.00631942 0.000877614 0.00158302 0.25915 0.0204696 0.000877614 0.00158302
0.555556 0.0554397 0.00631942 0.000879119 0.00157007 0.260631 0.0204636 0.000879119 0.00157007
0.559259 0.0569542 0.00637361 0.000877012 0.00155562 0.262146 0.0205027 0.000877012 0.00155562
0.562963 0.0585029 0.00646092 0.000880625 0.00153996 0.263694 0.0205329 0.000880625 0.00153996
0.566667 0.0600861 0.00647899 0.000883033 0.0015228 0.265278 0.020566 0.000883033 0.0015228
0.57037 0.0617044 0.00655124 0.000883936 0.00150474 0.266896 0.0205961 0.000883936 0.00150474
0.574074 0.0633584 0.00656329 0.000886044 0.00148487 0.26855 0.0206744 0.000886044 0.00148487
0.577778 0.0650485 0.00661447 0.000886345 0.00148577 0.27024 0.0207075 0.000886345 0.00148577
0.581481 0.0667754 0.00664157 0.000886646 0.00150986 0.271967 0.0207436 0.000886646 0.00150986
0.585185 0.0685393 0.00671382 0.000887248 0.00150414 0.273731 0.0207827 0.000887248 0.00150414
0.588889 0.070341 0.00675898 0.00088785 0.00146139 0.275533 0.0208128 0.00088785 0.00146139
0.592593 0.0721809 0.00685833 0.000888452 0.00141713 0.277372 0.020846 0.000888452 0.00141713
0.596296 0.0740594 0.00690952 0.000889054 0.00137106 0.279251 0.0208971 0.000889054 0.00137106
0.6 0.0759772 0.00695167 0.000889657 0.00130634 0.281169 0.0209062 0.000889657 0.00130634
0.603704 0.0779346 0.00697274 0.000890259 0.00127472 0.283126 0.020852 0.000890259 0.00127472
0.607407 0.0799322 0.00701188 0.00089056 0.00122234 0.285124 0.0208761 0.00089056 0.00122234
0.611111 0.0819705 0.00697274 0.000841787 0.00120668 0.287162 0.020861 0.000841787 0.00120668
0.614815 0.08405 0.00698779 0.000831249 0.00116995 0.289242 0.02087 0.000831249 0.00116995
0.618519 0.0861711 0.00705704 0.000819508 0.00113172 0.291363 0.0208941 0.000819508 0.00113172
0.622222 0.0883343 0.0070751 0.000806562 0.00109197 0.293526 0.0208971 0.000806562 0.00109197
0.625926 0.0905402 0.00713532 0.000696973 0.00108144 0.295732 0.0209393 0.000696973 0.00108144
0.62963 0.0927891 0.00722263 0.000695167 0.00104501 0.297981 0.0209212 0.000695167 0.00104501
0.633333 0.0950816 0.00729488 0.000689446 0.00104922 0.300273 0.0209453 0.000689446 0.00104922
0.637037 0.0974181 0.00730392 0.000690048 0.00113081 0.30261 0.0210718 0.000690048 0.00113081
0.640741 0.0997991 0.00735209 0.000687339 0.00106909 0.304991 0.0211049 0.000687339 0.00106909
0.644444 0.102225 0.00744241 0.000697575 0.00102664 0.307417 0.0211621 0.000697575 0.00102664
0.648148 0.104696 0.00748155 0.000702994 0.0010426 0.309888 0.0211771 0.000702994 0.0010426
0.651852 0.107214 0.00758692 0.000714736 0.00106518 0.312405 0.0210989 0.000714736 0.00106518
0.655556 0.109777 0.00765617 0.000726779 0.00106759 0.314969 0.021141 0.000726779 0.00106759
0.659259 0.112388 0.00771638 0.000734305 0.00106638 0.317579 0.0211229 0.000734305 0.00106638
0.662963 0.115045 0.00775853 0.000751165 0.00100707 0.320237 0.0211952 0.000751165 0.00100707
0.666667 0.117751 0.00780369 0.00076381 0.000941741 0.322942 0.0212313 0.00076381 0.000941741
0.67037 0.120504 0.00792412 0.000712327 0.000875205 0.325696 0.0212976 0.000712327 0.000875205
0.674074 0.123306 0.00794218 0.000727983 0.000807164 0.328498 0.0213879 0.000727983 0.000807164
0.677778 0.126157 0.00799637 0.000744241 0.000778261 0.331349 0.0214632 0.000744241 0.000778261
0.681481 0.129058 0.00805358 0.000760498 0.000809572 0.33425 0.0214541 0.000760498 0.000809572
0.685185 0.132009 0.00802949 0.000829744 0.000765918 0.3372 0.021427 0.000829744 0.000765918
0.688889 0.135009 0.0080897 0.000840582 0.000719252 0.340201 0.0214361 0.000840582 0.000719252
0.692593 0.138061 0.00809874 0.000839378 0.000866474 0.343252 0.021424 0.000839378 0.000866474
0.696296 0.141164 0.00811981 0.000872496 0.000787293 0.346355 0.0214451 0.000872496 0.000787293
0.7 0.144318 0.00815895 0.000906215 0.000706306 0.349509 0.0214029 0.000906215 0.000706306
0.703704 0.147524 0.00816798 0.000909828 0.00069336 0.352716 0.0213879 0.000909828 0.00069336
0.707407 0.150783 0.00823422 0.000915548 0.000694865 0.355975 0.0214903 0.000915548 0.000694865
0.711111 0.154095 0.00832454 0.000943247 0.000628329 0.359286 0.0214451 0.000943247 0.000628329
0.714815 0.15746 0.00838475 0.00100376 0.000759595 0.362651 0.0213969 0.00100376 0.000759595
0.718519 0.160878 0.00845099 0.00102303 0.000895076 0.36607 0.0213487 0.00102303 0.000895076
0.722222 0.164351 0.00850819 0.0010423 0.00101912 0.369542 0.0213186 0.0010423 0.00101912
0.725926 0.167878 0.00855335 0.00113322 0.000969139 0.37307 0.0212915 0.00113322 0.000969139
0.72963 0.17146 0.00860453 0.00119795 0.000877915 0.376652 0.0212675 0.00119795 0.000877915
0.733333 0.175097 0.00865571 0.00122986 0.0008454 0.380289 0.0213126 0.00122986 0.0008454
0.737037 0.17879 0.00865571 0.00123107 0.000898388 0.383982 0.0213186 0.00123107 0.000898388
0.740741 0.18254 0.00865872 0.00125154 0.000952279 0.387731 0.0212374 0.00125154 0.000952279
0.744444 0.186345 0.00868883 0.00135872 0.00100617 0.391537 0.0210898 0.00135872 0.00100617
0.748148 0.190208 0.008737 0.00140057 0.00104742 0.395399 0.0210266 0.00140057 0.00104742
0.751852 0.194127 0.00877614 0.00144272 0.0010438 0.399319 0.0209453 0.00144272 0.0010438
0.755556 0.198104 0.00888151 0.00148577 0.0010697 0.403296 0.0209092 0.00148577 0.0010697
0.759259 0.20214 0.00895678 0.00153665 0.00111275 0.407331 0.0209543 0.00153665 0.00111275
0.762963 0.206233 0.00906516 0.0016348 0.0011558 0.411425 0.0209965 0.0016348 0.0011558
0.766667 0.210386 0.00906516 0.00173385 0.00119915 0.415577 0.0210025 0.00173385 0.00119915
0.77037 0.214597 0.00910129 0.00183381 0.00124281 0.419788 0.0210146 0.00183381 0.00124281
0.774074 0.218868 0.00914946 0.00193466 0.00128375 0.424059 0.0210025 0.00193466 0.00128375
0.777778 0.223199 0.00921871 0.00203643 0.00128135 0.42839 0.0211109 0.00203643 0.00128135
0.781481 0.22759 0.00923075 0.00213879 0.00127924 0.432781 0.0211621 0.00213879 0.00127924
0.785185 0.232041 0.00925484 0.00224206 0.00127713 0.437233 0.0212223 0.00224206 0.00127713
0.788889 0.236553 0.00924279 0.00234592 0.00127593 0.441745 0.0212554 0.00234592 0.00127593
0.792593 0.241127 0.00923978 0.0024507 0.00127472 0.446319 0.0212494 0.0024507 0.00127472
0.796296 0.245762 0.00930301 0.00256239 0.00127412 0.450954 0.0213397 0.00256239 0.00127412
0.8 0.25046 0.00932107 0.00271503 0.00127412 0.455651 0.0213849 0.00271503 0.00127412
0.803704 0.255219 0.00931806 0.00276742 0.00127472 0.460411 0.0214361 0.00276742 0.00127472
0.807407 0.260041 0.00934215 0.002874 0.00129038 0.465233 0.0214571 0.002874 0.00129038
0.811111 0.264926 0.00934215 0.00298058 0.00132831 0.470118 0.0214903 0.00298058 0.00132831
0.814815 0.269875 0.00938129 0.00308896 0.00136625 0.475066 0.0215685 0.00308896 0.00136625
0.818519 0.274887 0.00938129 0.00320939 0.00140388 0.480079 0.0216859 0.00320939 0.00140388
0.822222 0.279963 0.00947763 0.0033539 0.00144151 0.485155 0.0217401 0.0033539 0.00144151
0.825926 0.285104 0.0094987 0.00350142 0.00147855 0.490295 0.0217582 0.00350142 0.00147855
0.82963 0.290309 0.00957397 0.00364594 0.00151558 0.4955 0.0218244 0.00364594 0.00151558
0.833333 0.295579 0.00962214 0.00368206 0.00155231 0.50077 0.0218636 0.00368206 0.00155231
0.837037 0.300914 0.00968838 0.00373024 0.00158874 0.506105 0.0219027 0.00373024 0.00158874
0.840741 0.306315 0.00979074 0.00383862 0.00162456 0.511506 0.0220502 0.00383862 0.00162456
0.844444 0.311781 0.00985396 0.00398012 0.00166009 0.516973 0.0221466 0.00398012 0.00166009
0.848148 0.317314 0.00988407 0.00412463 0.00169501 0.522506 0.0222429 0.00412463 0.00169501
0.851852 0.322914 0.00986601 0.00417281 0.00172934 0.528105 0.0223393 0.00417281 0.00172934
0.855556 0.32858 0.00989912 0.00426313 0.00176306 0.533772 0.0223272 0.00426313 0.00176306
0.859259 0.334314 0.00995332 0.00436549 0.00179647 0.539505 0.0223754 0.00436549 0.00179647
0.862963 0.340115 0.00995332 0.00447086 0.00182869 0.545306 0.0225109 0.00447086 0.00182869
0.866667 0.345983 0.0100346 0.00457323 0.0018606 0.551175 0.0224868 0.00457323 0.0018606
0.87037 0.35192 0.0100707 0.00467559 0.00189131 0.557111 0.0224928 0.00467559 0.00189131
0.874074 0.357925 0.010158 0.00466656 0.00194309 0.563116 0.022559 0.00466656 0.00194309
0.877778 0.363998 0.010149 0.00467258 0.00199488 0.56919 0.0226283 0.00467258 0.00199488
0.881481 0.37014 0.0102062 0.0048201 0.00204636 0.575332 0.0226945 0.0048201 0.00204636


==> anc/pressure_28x10_MS_145.0.dat <==
0 0 7.02994e-307 0 0 0.738015 0.0687941 0 0
0.0037037 7.69028e-06 5.98223e-07 1.15369e-07 1.74198e-07 0.738023 0.0687941 1.15369e-07 1.74198e-07
0.00740741 3.07614e-05 2.39229e-06 4.61538e-07 6.96672e-07 0.738046 0.0687941 4.61538e-07 6.96672e-07
0.0111111 6.92144e-05 5.3831e-06 1.03808e-06 1.56766e-06 0.738085 0.0687941 1.03808e-06 1.56766e-06
0.0148148 0.000123051 9.56795e-06 1.84525e-06 2.78699e-06 0.738138 0.0687941 1.84525e-06 2.78699e-06
0.0185185 0.000192273 1.4945e-05 2.88243e-06 4.35345e-06 0.738208 0.068764 2.88243e-06 4.35345e-06
0.0222222 0.000276884 2.15173e-05 4.14872e-06 6.26824e-06 0.738292 0.068764 4.14872e-06 6.26824e-06
0.0259259 0.000376886 2.92819e-05 5.64804e-06 8.53227e-06 0.738392 0.068764 5.64804e-06 8.53227e-06
0.0296296 0.000492285 3.82357e-05 7.37316e-06 1.11425e-05 0.738508 0.068764 7.37316e-06 1.11425e-05
0.0333333 0.000623085 4.83817e-05 9.32709e-06 1.4102e-05 0.738638 0.068764 9.32709e-06 1.4102e-05
0.037037 0.000769291 5.97018e-05 1.15128e-05 1.74048e-05 0.738785 0.0687339 1.15128e-05 1.74048e-05
0.0407407 0.00093091 7.22263e-05 1.39244e-05 2.10567e-05 0.738946 0.0687339 1.39244e-05 2.10567e-05
0.0444444 0.00110795 8.59249e-05 1.65618e-05 2.50549e-05 0.739123 0.0687339 1.65618e-05 2.50549e-05
0.0481481 0.00130041 0.000100798 1.94279e-05 2.93993e-05 0.739316 0.0687038 1.94279e-05 2.93993e-05
0.0518519 0.00150831 0.000116875 2.25199e-05 3.40809e-05 0.739524 0.0687038 2.25199e-05 3.40809e-05
0.0555556 0.00173165 0.000134096 2.58347e-05 3.91088e-05 0.739747 0.0687038 2.58347e-05 3.91088e-05
0.0592593 0.00197045 0.000152491 2.93752e-05 4.44979e-05 0.739986 0.0686737 2.93752e-05 4.44979e-05
0.062963 0.00222471 0.000172091 3.31476e-05 5.02182e-05 0.74024 0.0686737 3.31476e-05 5.02182e-05
0.0666667 0.00249444 0.000192834 3.71217e-05 5.62998e-05 0.74051 0.0686436 3.71217e-05 5.62998e-05
0.0703704 0.00277965 0.000214782 4.13367e-05 6.27125e-05 0.740795 0.0686436 4.13367e-05 6.27125e-05
0.0740741 0.00308036 0.000237904 4.57624e-05 6.94564e-05 0.741096 0.0686134 4.57624e-05 6.94564e-05
0.0777778 0.00339658 0.0002622 5.03988e-05 7.65315e-05 0.741412 0.0685833 5.03988e-05 7.65315e-05
0.0814815 0.00372832 0.000287671 5.52761e-05 8.39679e-05 0.741744 0.0685532 5.52761e-05 8.39679e-05
0.0851852 0.00407559 0.000314315 6.03642e-05 9.17656e-05 0.742091 0.0685231 6.03642e-05 9.17656e-05
0.0888889 0.00443841 0.000342014 6.5663e-05 9.98643e-05 0.742454 0.068493 6.5663e-05 9.98643e-05
0.0925926 0.0048168 0.000370916 7.11725e-05 0.000108324 0.742832 0.0684629 7.11725e-05 0.000108324
0.0962963 0.00521077 0.000400722 7.68928e-05 0.000117116 0.743226 0.0684328 7.68928e-05 0.000117116
0.1 0.00562034 0.000431732 8.28239e-05 0.000126238 0.743636 0.0684027 8.28239e-05 0.000126238
0.103704 0.00604551 0.000463946 8.89657e-05 0.000135691 0.744061 0.0683425 8.89657e-05 0.000135691
0.107407 0.00648632 0.000497365 9.53483e-05 0.000145506 0.744502 0.0683425 9.53483e-05 0.000145506
0.111111 0.00694278 0.000531686 0.000101912 0.000155622 0.744958 0.0683124 0.000101912 0.000155622
0.114815 0.00741491 0.000567213 0.000108716 0.000166099 0.74543 0.0683124 0.000108716 0.000166099
0.118519 0.00790272 0.000603943 0.000116002 0.000176878 0.745918 0.0683124 0.000116002 0.000176878
0.122222 0.00840624 0.000641877 0.000123498 0.000188017 0.746422 0.0682823 0.000123498 0.000188017
0.125926 0.00892549 0.000680715 0.000131266 0.000199458 0.746941 0.0682823 0.000131266 0.000199458
0.12963 0.00946049 0.000720456 0.000139304 0.00021126 0.747476 0.0682221 0.000139304 0.00021126
0.133333 0.0100113 0.000761703 0.000147584 0.000223363 0.748027 0.068192 0.000147584 0.000223363
0.137037 0.0105778 0.000803852 0.000156104 0.000235797 0.748593 0.0681618 0.000156104 0.000235797
0.140741 0.0111602 0.000846905 0.000164895 0.000248562 0.749176 0.0681016 0.000164895 0.000248562
0.144444 0.0117584 0.000890259 0.000173957 0.000261658 0.749774 0.0680715 0.000173957 0.000261658
0.148148 0.0123725 0.000935118 0.00018326 0.000275056 0.750388 0.0680414 0.00018326 0.000275056
0.151852 0.0130025 0.000981482 0.000192834 0.000288785 0.751018 0.0680414 0.000192834 0.000288785
0.155556 0.0136484 0.00102815 0.000202679 0.000302875 0.751664 0.0680414 0.000202679 0.000302875
0.159259 0.0143103 0.00107572 0.000212795 0.000317326 0.752326 0.0680414 0.000212795 0.000317326
0.162963 0.0149881 0.00112449 0.000223182 0.000331777 0.753003 0.0680414 0.000223182 0.000331777
0.166667 0.0156819 0.00117507 0.00023384 0.000346831 0.753697 0.0680715 0.00023384 0.000346831
0.17037 0.0163917 0.00122655 0.000244768 0.000362185 0.754407 0.0681016 0.000244768 0.000362185
0.174074 0.0171176 0.00127924 0.000255908 0.000377841 0.755133 0.0681317 0.000255908 0.000377841
0.177778 0.0178596 0.00133223 0.000265632 0.000393797 0.755875 0.0681618 0.000265632 0.000393797
0.181481 0.0186177 0.00138612 0.000275477 0.000410055 0.756633 0.0681618 0.000275477 0.000410055
0.185185 0.0193919 0.00144091 0.000285383 0.000426614 0.757407 0.068192 0.000285383 0.000426614
0.188889 0.0201824 0.00149691 0.000295348 0.000443473 0.758198 0.0682221 0.000295348 0.000443473
0.192593 0.020989 0.00155381 0.000305283 0.000460634 0.759004 0.0682522 0.000305283 0.000460634
0.196296 0.0218119 0.00161252 0.00031552 0.000478096 0.759827 0.0682522 0.00031552 0.000478096
0.2 0.022651 0.00167274 0.000325756 0.000495859 0.760666 0.068192 0.000325756 0.000495859
0.203704 0.0235065 0.00173355 0.000335992 0.000513923 0.761522 0.068192 0.000335992 0.000513923
0.207407 0.0243783 0.00179587 0.000346228 0.000532289 0.762394 0.068192 0.000346228 0.000532289
0.211111 0.0252665 0.0018588 0.000356465 0.000550955 0.763282 0.068192 0.000356465 0.000550955
0.214815 0.0261711 0.00192202 0.000367002 0.000569922 0.764187 0.068192 0.000367002 0.000569922
0.218519 0.0270922 0.00198554 0.000377238 0.000589191 0.765108 0.0682221 0.000377238 0.000589191
0.222222 0.0280298 0.00204937 0.000387776 0.000608459 0.766045 0.068192 0.000387776 0.000608459
0.225926 0.0289839 0.0021141 0.000398012 0.000628329 0.766999 0.0681618 0.000398012 0.000628329
0.22963 0.0299545 0.00217943 0.00040855 0.000648501 0.76797 0.0681618 0.00040855 0.000648501
0.233333 0.0309418 0.00224567 0.000420291 0.000668974 0.768957 0.0681016 0.000420291 0.000668974
0.237037 0.0319457 0.0023119 0.000432635 0.000689446 0.769961 0.0680715 0.000432635 0.000689446
0.240741 0.0329663 0.00237904 0.000444979 0.000710521 0.770982 0.0681016 0.000444979 0.000710521
0.244444 0.0340037 0.00244648 0.000457323 0.000731596 0.772019 0.0680715 0.000457323 0.000731596
0.248148 0.0350578 0.00251482 0.000469968 0.000753273 0.773073 0.0680113 0.000469968 0.000753273
0.251852 0.0361287 0.00258377 0.000482612 0.00077495 0.774144 0.0679511 0.000482612 0.00077495
0.255556 0.0372165 0.00265362 0.000495257 0.000796928 0.775232 0.067921 0.000495257 0.000796928
0.259259 0.0383211 0.00272376 0.000508203 0.000819207 0.776337 0.067921 0.000508203 0.000819207
0.262963 0.0394428 0.00279452 0.000521149 0.000841787 0.777458 0.0679812 0.000521149 0.000841787
0.266667 0.0405814 0.00286647 0.000534095 0.000864668 0.778597 0.0680715 0.000534095 0.000864668
0.27037 0.041737 0.00294174 0.000547342 0.000887549 0.779752 0.0681317 0.000547342 0.000887549
0.274074 0.0429098 0.0030167 0.000560589 0.000911032 0.780925 0.068192 0.000560589 0.000911032
0.277778 0.0440996 0.00309197 0.000573836 0.000934516 0.782115 0.0682522 0.000573836 0.000934516
0.281481 0.0453067 0.00316423 0.000587083 0.000958601 0.783322 0.0683124 0.000587083 0.000958601
0.285185 0.0465309 0.00323949 0.00060033 0.000982687 0.784546 0.0683726 0.00060033 0.000982687
0.288889 0.0477725 0.00331777 0.000613878 0.00100677 0.785788 0.0683726 0.000613878 0.00100677
0.292593 0.0490313 0.00340207 0.000627426 0.00103146 0.787047 0.0683726 0.000627426 0.00103146
0.296296 0.0503076 0.00348336 0.000640974 0.00105615 0.788323 0.0683726 0.000640974 0.00105615
0.3 0.0516012 0.00356164 0.000654522 0.00108144 0.789617 0.0684027 0.000654522 0.00108144
0.303704 0.0529124 0.00364293 0.000668371 0.00110673 0.790928 0.0684027 0.000668371 0.00110673
0.307407 0.054241 0.00373024 0.00068192 0.00113232 0.792256 0.0684027 0.00068192 0.00113232
0.311111 0.0555873 0.0038055 0.000696973 0.00115791 0.793603 0.0684027 0.000696973 0.00115791
0.314815 0.0569511 0.0038898 0.000712628 0.0011838 0.794966 0.0684027 0.000712628 0.0011838
0.318519 0.0583327 0.00397711 0.000728886 0.00120999 0.796348 0.0684328 0.000728886 0.00120999
0.322222 0.059732 0.00406442 0.000744843 0.00123649 0.797747 0.0684027 0.000744843 0.00123649
0.325926 0.0611491 0.00415173 0.0007611 0.00126117 0.799164 0.0683425 0.0007611 0.00126117
0.32963 0.0625841 0.00423603 0.000777659 0.00128285 0.800599 0.0682522 0.000777659 0.00128285
0.333333 0.0640369 0.00432033 0.000794218 0.00130423 0.802052 0.068192 0.000794218 0.00130423
0.337037 0.0655078 0.00440463 0.000810777 0.0013256 0.803523 0.0681618 0.000810777 0.0013256
0.340741 0.0669966 0.00448592 0.000827637 0.00134698 0.805012 0.0681016 0.000827637 0.00134698
0.344444 0.0685036 0.00457022 0.000844496 0.00136836 0.806519 0.0681016 0.000844496 0.00136836
0.348148 0.0700286 0.00466054 0.000861657 0.00138943 0.808044 0.0681618 0.000861657 0.00138943
0.351852 0.0715719 0.00474785 0.000878818 0.0014102 0.809587 0.0681618 0.000878818 0.0014102
0.355556 0.0731335 0.00483516 0.00089628 0.00143098 0.811149 0.0681618 0.00089628 0.00143098
0.359259 0.0747133 0.00492849 0.000913742 0.00145175 0.812729 0.0681618 0.000913742 0.00145175
0.362963 0.0763116 0.0050158 0.000931505 0.00147222 0.814327 0.0681317 0.000931505 0.00147222
0.366667 0.0779283 0.00510612 0.000949268 0.0014924 0.815944 0.0680715 0.000949268 0.0014924
0.37037 0.0795635 0.00519343 0.000967031 0.00151257 0.817579 0.0679511 0.000967031 0.00151257
0.374074 0.0812173 0.00527773 0.000985095 0.00153244 0.819233 0.0678608 0.000985095 0.00153244
0.377778 0.0828897 0.00536203 0.00100316 0.00155201 0.820905 0.0678006 0.00100316 0.00155201
0.381481 0.0845809 0.00544933 0.00102152 0.00157128 0.822596 0.0677705 0.00102152 0.00157128
0.385185 0.0862907 0.00554869 0.00103989 0.00159054 0.824306 0.0677404 0.00103989 0.00159054
0.388889 0.0880195 0.00564202 0.00105825 0.00160951 0.826035 0.0678006 0.00105825 0.00160951
0.392593 0.0897671 0.00573234 0.00107692 0.00162818 0.827782 0.0677705 0.00107692 0.00162818
0.396296 0.0915337 0.00582567 0.00109559 0.00164624 0.829549 0.0677705 0.00109559 0.00164624
0.4 0.0933193 0.00591599 0.00111425 0.00166431 0.831335 0.0678307 0.00111425 0.00166431
0.403704 0.0951241 0.00600631 0.00113322 0.00168207 0.833139 0.0679511 0.00113322 0.00168207
0.407407 0.096948 0.00608158 0.00115219 0.00169953 0.834963 0.0679812 0.00115219 0.00169953
0.411111 0.0987912 0.00616588 0.00117146 0.00171639 0.836807 0.0679812 0.00117146 0.00171639
0.414815 0.100654 0.00625921 0.00119072 0.00173325 0.838669 0.067921 0.00119072 0.00173325
0.418519 0.102536 0.00634351 0.00120999 0.00174951 0.840551 0.0679812 0.00120999 0.00174951
0.422222 0.104437 0.00643684 0.00122926 0.00176577 0.842452 0.0679812 0.00122926 0.00176577
0.425926 0.106358 0.00651512 0.00124281 0.00178142 0.844373 0.0680113 0.00124281 0.00178142
0.42963 0.108299 0.00658737 0.00124552 0.00179647 0.846314 0.0680715 0.00124552 0.00179647
0.433333 0.110259 0.00666264 0.00124793 0.00181153 0.848274 0.0679812 0.00124793 0.00181153
0.437037 0.112239 0.00675898 0.00125004 0.00182598 0.850254 0.0678307 0.00125004 0.00182598
0.440741 0.114239 0.00684027 0.00125184 0.00184013 0.852255 0.0678608 0.00125184 0.00184013
0.444444 0.116259 0.00691253 0.00125365 0.00185398 0.854275 0.067921 0.00125365 0.00185398
0.448148 0.118299 0.00698177 0.00125515 0.00186723 0.856315 0.0679812 0.00125515 0.00186723
0.451852 0.12036 0.00705704 0.00125696 0.00188017 0.858375 0.0680113 0.00125696 0.00188017
0.455556 0.12244 0.00716241 0.00125847 0.00189282 0.860456 0.0680414 0.00125847 0.00189282
0.459259 0.124541 0.00726779 0.00125997 0.00190516 0.862556 0.0681016 0.00125997 0.00190516
0.462963 0.126663 0.00734606 0.00126148 0.0019172 0.864678 0.0681016 0.00126148 0.0019172
0.466667 0.128805 0.00740929 0.00126298 0.00192894 0.86682 0.0681317 0.00126298 0.00192894
0.47037 0.130968 0.00748456 0.00126479 0.00194038 0.868983 0.0681317 0.00126479 0.00194038
0.474074 0.133151 0.00758391 0.00126659 0.00195152 0.871167 0.0681618 0.00126659 0.00195152
0.477778 0.135356 0.00764713 0.0012684 0.00196447 0.873372 0.0681618 0.0012684 0.00196447
0.481481 0.137582 0.00771337 0.00127021 0.00198253 0.875598 0.068192 0.00127021 0.00198253
0.485185 0.13983 0.00778261 0.00127231 0.002 0.877845 0.068192 0.00127231 0.002
0.488889 0.142099 0.00784885 0.00127442 0.00201686 0.880114 0.0682221 0.00127442 0.00201686
0.492593 0.14439 0.0079482 0.00127683 0.00203372 0.882405 0.0682221 0.00127683 0.00203372
0.496296 0.146702 0.00805358 0.00127924 0.00204997 0.884718 0.0682522 0.00127924 0.00204997
0.5 0.149037 0.00813486 0.00128165 0.00206563 0.887052 0.0682522 0.00128165 0.00206563
0.503704 0.151394 0.00823121 0.00128406 0.00208098 0.889409 0.0682522 0.00128406 0.00208098
0.507407 0.153773 0.00828239 0.00128677 0.00209604 0.891788 0.0682823 0.00128677 0.00209604
0.511111 0.156175 0.00837572 0.00129791 0.00211049 0.89419 0.0682522 0.00129791 0.00211049
0.514815 0.1586 0.00845701 0.00131115 0.00212434 0.896615 0.0682522 0.00131115 0.00212434
0.518519 0.161047 0.00854432 0.0013247 0.00213789 0.899063 0.0682221 0.0013247 0.00213789
0.522222 0.163518 0.00861657 0.00133313 0.00215053 0.901534 0.068192 0.00133313 0.00215053
0.525926 0.166013 0.00869786 0.00133795 0.00216318 0.904028 0.0681618 0.00133795 0.00216318
0.52963 0.168531 0.00879119 0.00134246 0.00217492 0.906546 0.0681618 0.00134246 0.00217492
0.533333 0.171072 0.00885141 0.00134668 0.00218636 0.909088 0.0681317 0.00134668 0.00218636
0.537037 0.173638 0.0089056 0.00135059 0.00217642 0.911653 0.0681016 0.00135059 0.00217642
0.540741 0.176228 0.00897183 0.00135541 0.00211832 0.914243 0.0680715 0.00135541 0.00211832
0.544444 0.178842 0.00905011 0.00136625 0.00209483 0.916858 0.0680113 0.00136625 0.00209483
0.548148 0.181481 0.00912538 0.00137709 0.00209694 0.919497 0.0679511 0.00137709 0.00209694
0.551852 0.184145 0.00920968 0.00138792 0.00209845 0.922161 0.0678608 0.00138792 0.00209845
0.555556 0.186834 0.00928795 0.00138762 0.00209935 0.92485 0.0678608 0.00138762 0.00209935
0.559259 0.189549 0.00934215 0.00138311 0.00213036 0.927564 0.0678608 0.00138311 0.00213036
0.562963 0.192288 0.00941741 0.00137829 0.00209875 0.930304 0.0678307 0.00137829 0.00209875
0.566667 0.195054 0.00945053 0.00139214 0.00209724 0.933069 0.0677404 0.00139214 0.00209724
0.57037 0.197846 0.00948967 0.00136745 0.00209513 0.935861 0.0677102 0.00136745 0.00209513
0.574074 0.200663 0.00953483 0.00136715 0.00209242 0.938679 0.0677404 0.00136715 0.00209242
0.577778 0.203507 0.00955289 0.00137106 0.00208881 0.941523 0.0678608 0.00137106 0.00208881
0.581481 0.206378 0.00961311 0.00138702 0.0020298 0.944394 0.0679511 0.00138702 0.0020298
0.585185 0.209276 0.00967934 0.00140298 0.00195423 0.947291 0.0680414 0.00140298 0.00195423
0.588889 0.212201 0.00972149 0.00141924 0.00195423 0.950216 0.0681016 0.00141924 0.00195423
0.592593 0.215153 0.00981783 0.00143579 0.00195363 0.953168 0.0681618 0.00143579 0.00195363
0.596296 0.218133 0.00984192 0.00145235 0.00198735 0.956148 0.0682823 0.00145235 0.00198735
0.6 0.221141 0.0099202 0.00146921 0.00202258 0.959156 0.0683425 0.00146921 0.00202258
0.603704 0.224177 0.0100015 0.00139244 0.00203974 0.962192 0.0684027 0.00139244 0.00203974
0.607407 0.227241 0.0100497 0.00138642 0.0020292 0.965256 0.0684629 0.00138642 0.0020292
0.611111 0.230334 0.0100376 0.00137949 0.00201806 0.968349 0.068493 0.00137949 0.00201806
0.614815 0.233455 0.0101038 0.00136715 0.00200572 0.971471 0.0685532 0.00136715 0.00200572
0.618519 0.236606 0.010149 0.00137528 0.00199247 0.974622 0.0685833 0.00137528 0.00199247
0.622222 0.239787 0.0102183 0.00138311 0.00197832 0.977802 0.0685833 0.00138311 0.00197832
0.625926 0.242997 0.0102935 0.00139124 0.00196296 0.981012 0.0685231 0.00139124 0.00196296
0.62963 0.246236 0.0102875 0.00139906 0.00194701 0.984252 0.0683726 0.00139906 0.00194701
0.633333 0.249506 0.0103266 0.00139666 0.00192985 0.987522 0.0683124 0.00139666 0.00192985
0.637037 0.252807 0.0103598 0.0014087 0.00191178 0.990822 0.0682221 0.0014087 0.00191178
0.640741 0.256138 0.0103447 0.00142134 0.00189312 0.994153 0.0681317 0.00142134 0.00189312
0.644444 0.2595 0.0103838 0.00143098 0.00188439 0.997516 0.0681317 0.00143098 0.00188439
0.648148 0.262894 0.010432 0.00143911 0.00187505 1.00091 0.0681016 0.00143911 0.00187505
0.651852 0.266319 0.0105524 0.00145326 0.00186512 1.00433 0.0681016 0.00145326 0.00186512
0.655556 0.269776 0.0106819 0.00147584 0.00185458 1.00779 0.0681317 0.00147584 0.00185458
0.659259 0.273265 0.010703 0.00148999 0.00191359 1.01128 0.068192 0.00148999 0.00191359
0.662963 0.276786 0.0106819 0.00150444 0.00218877 1.0148 0.0681317 0.00150444 0.00218877
0.666667 0.28034 0.010718 0.00151919 0.00220773 1.01836 0.0680715 0.00151919 0.00220773
0.67037 0.283927 0.0107271 0.00153424 0.00233478 1.02194 0.0681016 0.00153424 0.00233478
0.674074 0.287548 0.0107873 0.0015496 0.00231943 1.02556 0.0681317 0.0015496 0.00231943
0.677778 0.291201 0.0107903 0.00156525 0.00229053 1.02922 0.0681317 0.00156525 0.00229053
0.681481 0.294889 0.0107903 0.00158151 0.00229685 1.0329 0.0681618 0.00158151 0.00229685
0.685185 0.298611 0.0108144 0.00159777 0.00227577 1.03663 0.0681618 0.00159777 0.00227577
0.688889 0.302368 0.0109017 0.00161282 0.00225319 1.04038 0.068192 0.00161282 0.00225319
0.692593 0.306159 0.0109137 0.0016053 0.00232816 1.04417 0.0682221 0.0016053 0.00232816
0.696296 0.309985 0.010998 0.00159747 0.00244979 1.048 0.0682221 0.00159747 0.00244979
0.7 0.313847 0.0110582 0.00158994 0.00257353 1.05186 0.0682522 0.00158994 0.00257353
0.703704 0.317744 0.0110612 0.00158211 0.00269968 1.05576 0.0682823 0.00158211 0.00269968
0.707407 0.321677 0.0110643 0.00159205 0.00278729 1.05969 0.0682823 0.00159205 0.00278729
0.711111 0.325647 0.0111606 0.00159536 0.0027325 1.06366 0.0683124 0.00159536 0.0027325
0.714815 0.329653 0.0111937 0.0016068 0.0026762 1.06767 0.0683425 0.0016068 0.0026762
0.718519 0.333696 0.0111997 0.00161854 0.00261809 1.07171 0.0683124 0.00161854 0.00261809
0.722222 0.337777 0.0112148 0.00163059 0.00255878 1.07579 0.0682823 0.00163059 0.00255878
0.725926 0.341895 0.01126 0.00164293 0.00249796 1.07991 0.0682823 0.00164293 0.00249796
0.72963 0.346051 0.0113382 0.00165588 0.00243263 1.08407 0.0682221 0.00165588 0.00243263
0.733333 0.350245 0.0113533 0.00166912 0.00237151 1.08826 0.0682221 0.00166912 0.00237151
0.737037 0.354478 0.0113653 0.00168297 0.00230618 1.09249 0.0682522 0.00168297 0.00230618
0.740741 0.35875 0.0113774 0.00169712 0.00223935 1.09677 0.0682522 0.00169712 0.00223935
0.744444 0.363061 0.0113593 0.00171187 0.0021713 1.10108 0.0682823 0.00171187 0.0021713
0.748148 0.367411 0.0113834 0.00172723 0.00210146 1.10543 0.0682823 0.00172723 0.00210146
0.751852 0.371802 0.0113924 0.00174319 0.0020304 1.10982 0.0682823 0.00174319 0.0020304
0.755556 0.376233 0.0114195 0.00175944 0.00195755 1.11425 0.0682221 0.00175944 0.00195755
0.759259 0.380704 0.0113774 0.0017766 0.00188378 1.11872 0.068192 0.0017766 0.00188378
0.762963 0.385217 0.0114015 0.00179437 0.0018871 1.12323 0.0681317 0.00179437 0.0018871
0.766667 0.389771 0.0114526 0.00181273 0.00184043 1.12779 0.0681016 0.00181273 0.00184043
0.77037 0.394366 0.0116242 0.0018317 0.00178262 1.13238 0.0680414 0.0018317 0.00178262
0.774074 0.399004 0.0115731 0.00185127 0.00176396 1.13702 0.0680113 0.00185127 0.00176396
0.777778 0.403683 0.0115369 0.00187174 0.00170435 1.1417 0.0679812 0.00187174 0.00170435
0.781481 0.408406 0.0115851 0.00188649 0.00162216 1.14642 0.0679511 0.00188649 0.00162216
0.785185 0.413172 0.0116002 0.00190968 0.00153876 1.15119 0.067921 0.00190968 0.00153876
0.788889 0.417981 0.011561 0.00193346 0.00145446 1.156 0.0678909 0.00193346 0.00145446
0.792593 0.422834 0.0116604 0.00196146 0.00136866 1.16085 0.0678608 0.00196146 0.00136866
0.796296 0.427731 0.0116002 0.00198585 0.00131537 1.16575 0.0678608 0.00198585 0.00131537
0.8 0.432673 0.0116604 0.00201114 0.00132049 1.17069 0.0678909 0.00201114 0.00132049
0.803704 0.43766 0.0117447 0.00203763 0.0013256 1.17568 0.0678608 0.00203763 0.0013256
0.807407 0.442692 0.0117868 0.00206533 0.00134367 1.18071 0.0677705 0.00206533 0.00134367
0.811111 0.44777 0.011829 0.00209303 0.00139214 1.18579 0.0676199 0.00209303 0.00139214
0.814815 0.452894 0.0118741 0.00212223 0.00146409 1.19091 0.0676801 0.00212223 0.00146409
0.818519 0.458064 0.0119072 0.00215264 0.00154297 1.19608 0.0677102 0.00215264 0.00154297
0.822222 0.463281 0.0118982 0.00218395 0.00154267 1.2013 0.0676801 0.00218395 0.00154267
0.825926 0.468546 0.0119012 0.00221646 0.00159446 1.20656 0.0675898 0.00221646 0.00159446
0.82963 0.473858 0.0119313 0.00224988 0.00164714 1.21187 0.0674995 0.00224988 0.00164714
0.833333 0.479218 0.0119855 0.00228481 0.00164925 1.21723 0.0675898 0.00228481 0.00164925
0.837037 0.484627 0.0120698 0.00232063 0.00161222 1.22264 0.06765 0.00232063 0.00161222
0.840741 0.490084 0.0120728 0.00235797 0.0015493 1.2281 0.0677102 0.00235797 0.0015493
0.844444 0.495591 0.0121662 0.0023965 0.00147313 1.23361 0.0677404 0.0023965 0.00147313
0.848148 0.501147 0.0122264 0.00244227 0.00150113 1.23916 0.0678608 0.00244227 0.00150113
0.851852 0.506753 0.0122565 0.00249254 0.00147102 1.24477 0.0679812 0.00249254 0.00147102
0.855556 0.512409 0.0123227 0.00253951 0.00152431 1.25042 0.0678608 0.00253951 0.00152431
0.859259 0.518117 0.0123829 0.00258527 0.0015791 1.25613 0.0677705 0.00258527 0.0015791
0.862963 0.523876 0.012413 0.00263224 0.0016348 1.26189 0.0678006 0.00263224 0.0016348
0.866667 0.529686 0.0124763 0.0027045 0.001692 1.2677 0.0679511 0.0027045 0.001692
0.87037 0.535548 0.0125335 0.00276019 0.00175041 1.27356 0.0679511 0.00276019 0.00175041
0.874074 0.541463 0.0126178 0.00281679 0.00181032 1.27948 0.067921 0.00281679 0.00181032
0.877778 0.547431 0.0127231 0.0028743 0.00182779 1.28545 0.0679812 0.0028743 0.00182779
0.881481 0.553452 0.0128255 0.00293331 0.00184284 1.29147 0.0680414 0.00293331 0.00184284


==> anc/pressure_36x12_MS_120.0.dat <==
0 0 7.03898e-307 0 0 0.205192 0.0196086 4.48893e-16 -4.48893e-16
0.0037037 1.93999e-06 5.2717e-07 1.692e-07 1.64142e-07 0.205193 0.0196086 1.692e-07 1.64142e-07
0.00740741 7.76041e-06 2.10868e-06 6.76801e-07 6.5663e-07 0.205199 0.0196086 6.76801e-07 6.5663e-07
0.0111111 1.74627e-05 4.74484e-06 1.5219e-06 1.47704e-06 0.205209 0.0196116 1.5219e-06 1.47704e-06
0.0148148 3.10491e-05 8.43292e-06 2.7048e-06 2.62531e-06 0.205223 0.0196146 2.7048e-06 2.62531e-06
0.0185185 4.85229e-05 1.31717e-05 4.22399e-06 4.10055e-06 0.20524 0.0196146 4.22399e-06 4.10055e-06
0.0222222 6.98884e-05 1.89583e-05 6.07857e-06 5.90395e-06 0.205261 0.0196086 6.07857e-06 5.90395e-06
0.0259259 9.51505e-05 2.57925e-05 8.26733e-06 8.03551e-06 0.205287 0.0196056 8.26733e-06 8.03551e-06
0.0296296 0.000124315 3.36895e-05 1.07903e-05 1.04922e-05 0.205316 0.0195995 1.07903e-05 1.04922e-05
0.0333333 0.00015739 4.26012e-05 1.36444e-05 1.32741e-05 0.205349 0.0195875 1.36444e-05 1.32741e-05
0.037037 0.000194382 5.25966e-05 1.68267e-05 1.63781e-05 0.205386 0.0195785 1.68267e-05 1.63781e-05
0.0407407 0.000235301 6.36157e-05 2.03372e-05 1.98103e-05 0.205427 0.0195785 2.03372e-05 1.98103e-05
0.0444444 0.000280156 7.56584e-05 2.41698e-05 2.35646e-05 0.205472 0.0195875 2.41698e-05 2.35646e-05
0.0481481 0.000328958 8.8785e-05 2.83275e-05 2.76411e-05 0.20552 0.0195935 2.83275e-05 2.76411e-05
0.0518519 0.000381719 0.000102905 3.28164e-05 3.20337e-05 0.205573 0.0195995 3.28164e-05 3.20337e-05
0.0555556 0.000438451 0.000118079 3.76034e-05 3.67604e-05 0.20563 0.0196176 3.76034e-05 3.67604e-05
0.0592593 0.000499167 0.000134276 4.26915e-05 4.17883e-05 0.205691 0.0196387 4.26915e-05 4.17883e-05
0.062963 0.000563883 0.000151498 4.81107e-05 4.71473e-05 0.205755 0.0196628 4.81107e-05 4.71473e-05
0.0666667 0.000632613 0.000169742 5.3831e-05 5.28074e-05 0.205824 0.0196869 5.3831e-05 5.28074e-05
0.0703704 0.000705373 0.000189011 5.98524e-05 5.87986e-05 0.205897 0.0197109 5.98524e-05 5.87986e-05
0.0740741 0.000782182 0.000209303 6.61748e-05 6.5091e-05 0.205974 0.0197471 6.61748e-05 6.5091e-05
0.0777778 0.000863056 0.000230588 7.27983e-05 7.17145e-05 0.206055 0.0197441 7.27983e-05 7.17145e-05
0.0814815 0.000948016 0.000252837 7.96928e-05 7.86089e-05 0.20614 0.0197772 7.96928e-05 7.86089e-05
0.0851852 0.00103708 0.00027611 8.68883e-05 8.58346e-05 0.206229 0.0197982 8.68883e-05 8.58346e-05
0.0888889 0.00113027 0.000300376 9.43548e-05 9.33914e-05 0.206322 0.0198103 9.43548e-05 9.33914e-05
0.0925926 0.00122761 0.000325756 0.000102092 0.000101219 0.206419 0.0198223 0.000102092 0.000101219
0.0962963 0.00132912 0.000351648 0.000110101 0.000109348 0.206521 0.0198193 0.000110101 0.000109348
0.1 0.00143482 0.000378744 0.00011838 0.000117778 0.206626 0.0198344 0.00011838 0.000117778
0.103704 0.00154475 0.000406442 0.0001269 0.000126539 0.206736 0.0198464 0.0001269 0.000126539
0.107407 0.00165891 0.000435345 0.000135661 0.000135571 0.20685 0.0198615 0.000135661 0.000135571
0.111111 0.00177735 0.00046515 0.000144693 0.000144874 0.206969 0.0198795 0.000144693 0.000144874
0.114815 0.00190009 0.000495257 0.000153936 0.000154508 0.207092 0.0198946 0.000153936 0.000154508
0.118519 0.00202715 0.000526568 0.00016342 0.000164383 0.207219 0.0199096 0.00016342 0.000164383
0.122222 0.00215858 0.000559385 0.000173205 0.000174589 0.20735 0.0199157 0.000173205 0.000174589
0.125926 0.00229438 0.000593405 0.000183441 0.000185037 0.207486 0.0199187 0.000183441 0.000185037
0.12963 0.00243461 0.000628329 0.000193948 0.000195785 0.207626 0.0199337 0.000193948 0.000195785
0.133333 0.00257928 0.000663855 0.000204696 0.000206834 0.207771 0.0199488 0.000204696 0.000206834
0.137037 0.00272844 0.000700586 0.000215685 0.000218124 0.20792 0.0199608 0.000215685 0.000218124
0.140741 0.00288212 0.000738219 0.000226945 0.000229685 0.208074 0.0199699 0.000226945 0.000229685
0.144444 0.00304034 0.000777057 0.000238416 0.000241517 0.208232 0.0199699 0.000238416 0.000241517
0.148148 0.00320316 0.000816497 0.000250097 0.00025362 0.208395 0.0199729 0.000250097 0.00025362
0.151852 0.00337059 0.000856539 0.00026205 0.000265994 0.208562 0.02 0.00026205 0.000265994
0.155556 0.00354269 0.00089628 0.000274213 0.000278609 0.208734 0.0199789 0.000274213 0.000278609
0.159259 0.00371949 0.000937828 0.000286587 0.000291464 0.208911 0.0199548 0.000286587 0.000291464
0.162963 0.00390103 0.000979977 0.000299171 0.000304681 0.209093 0.0199789 0.000299171 0.000304681
0.166667 0.00408736 0.00102183 0.000311907 0.000317928 0.209279 0.0199939 0.000311907 0.000317928
0.17037 0.0042785 0.00106458 0.000324853 0.000331476 0.20947 0.0200331 0.000324853 0.000331476
0.174074 0.00447451 0.00111004 0.0003381 0.000345325 0.209666 0.0200511 0.0003381 0.000345325
0.177778 0.00467542 0.0011558 0.000350142 0.000359475 0.209867 0.0200542 0.000350142 0.000359475
0.181481 0.00488129 0.00120156 0.000362486 0.000373927 0.210073 0.0200662 0.000362486 0.000373927
0.185185 0.00509215 0.00124763 0.000374529 0.000388378 0.210284 0.0200873 0.000374529 0.000388378
0.188889 0.00530806 0.0012976 0.000386873 0.00040313 0.2105 0.0200813 0.000386873 0.00040313
0.192593 0.00552905 0.00134818 0.000399216 0.000418184 0.210721 0.0200692 0.000399216 0.000418184
0.196296 0.00575519 0.00139906 0.00041156 0.000433237 0.210947 0.0200963 0.00041156 0.000433237
0.2 0.00598651 0.00145085 0.000423904 0.000448592 0.211178 0.0201204 0.000423904 0.000448592
0.203704 0.00622307 0.00150263 0.000436248 0.000464247 0.211415 0.0201385 0.000436248 0.000464247
0.207407 0.00646491 0.00155472 0.000448592 0.000480204 0.211656 0.0201475 0.000448592 0.000480204
0.211111 0.00671209 0.0016062 0.000460634 0.00049616 0.211904 0.0201595 0.000460634 0.00049616
0.214815 0.00696467 0.00165858 0.000472677 0.000512418 0.212156 0.0202107 0.000472677 0.000512418
0.218519 0.00722269 0.00171218 0.00048472 0.000528676 0.212414 0.0202348 0.00048472 0.000528676
0.222222 0.00748621 0.00176757 0.000496763 0.000545235 0.212678 0.0202529 0.000496763 0.000545235
0.225926 0.00775528 0.00182056 0.000508504 0.000562094 0.212947 0.0202378 0.000508504 0.000562094
0.22963 0.00802996 0.00187415 0.000520246 0.000578954 0.213221 0.0202498 0.000520246 0.000578954
0.233333 0.00831032 0.00193045 0.000531988 0.000596115 0.213502 0.020286 0.000531988 0.000596115
0.237037 0.00859639 0.00198735 0.000544331 0.000613276 0.213788 0.0203221 0.000544331 0.000613276
0.240741 0.00888826 0.00204486 0.000560589 0.000630738 0.21408 0.0203251 0.000560589 0.000630738
0.244444 0.00918597 0.00210326 0.000577148 0.0006482 0.214377 0.0203492 0.000577148 0.0006482
0.248148 0.00948958 0.00216348 0.000593707 0.000665963 0.214681 0.0203402 0.000593707 0.000665963
0.251852 0.00979917 0.00222489 0.000605448 0.000683726 0.214991 0.0203372 0.000605448 0.000683726
0.255556 0.0101148 0.00228872 0.000615383 0.000699984 0.215306 0.0203402 0.000615383 0.000699984
0.259259 0.0104365 0.00235255 0.000625319 0.00070751 0.215628 0.0203341 0.000625319 0.00070751
0.262963 0.0107644 0.00241457 0.000634652 0.000714134 0.215956 0.0203161 0.000634652 0.000714134
0.266667 0.0110985 0.00246996 0.000643684 0.000720155 0.21629 0.0203823 0.000643684 0.000720155
0.27037 0.0114389 0.00252506 0.000658436 0.000725273 0.21663 0.0204124 0.000658436 0.000725273
0.274074 0.0117856 0.00258648 0.000669576 0.000729789 0.216977 0.0204245 0.000669576 0.000729789
0.277778 0.0121389 0.00264488 0.000688543 0.000733703 0.21733 0.0204606 0.000688543 0.000733703
0.281481 0.0124986 0.00271503 0.000707811 0.000736413 0.21769 0.0204907 0.000707811 0.000736413
0.285185 0.012865 0.00278819 0.00072437 0.000738821 0.218057 0.0205238 0.00072437 0.000738821
0.288889 0.0132381 0.00285864 0.000740929 0.000740026 0.21843 0.020572 0.000740929 0.000740026
0.292593 0.013618 0.00292217 0.000767122 0.00075237 0.218809 0.0206232 0.000767122 0.00075237
0.296296 0.0140047 0.00299202 0.000787293 0.000778864 0.219196 0.0206924 0.000787293 0.000778864
0.3 0.0143985 0.00306186 0.000807766 0.00080596 0.21959 0.0207466 0.000807766 0.00080596
0.303704 0.0147994 0.0031281 0.000828239 0.000833658 0.219991 0.0207797 0.000828239 0.000833658
0.307407 0.0152075 0.0031853 0.000849012 0.00084269 0.220399 0.0208309 0.000849012 0.00084269
0.311111 0.0156229 0.00323949 0.000867679 0.000846604 0.220814 0.0207948 0.000867679 0.000846604
0.314815 0.0160458 0.00330874 0.000877915 0.000850217 0.221237 0.0208219 0.000877915 0.000850217
0.318519 0.0164762 0.00336594 0.000887549 0.000853227 0.221668 0.0208159 0.000887549 0.000853227
0.322222 0.0169144 0.00343519 0.000895678 0.000855937 0.222106 0.0208881 0.000895678 0.000855937
0.325926 0.0173605 0.00350142 0.000906818 0.000858044 0.222552 0.0209152 0.000906818 0.000858044
0.32963 0.0178146 0.00356164 0.000916151 0.000859851 0.223006 0.0208911 0.000916151 0.000859851
0.333333 0.0182769 0.00362185 0.000925183 0.000861055 0.223468 0.020864 0.000925183 0.000861055
0.337037 0.0187475 0.00368809 0.000934516 0.000862259 0.223939 0.0208399 0.000934516 0.000862259
0.340741 0.0192266 0.0037483 0.000943247 0.000863163 0.224418 0.0208339 0.000943247 0.000863163
0.344444 0.0197144 0.00380249 0.000952279 0.000863765 0.224906 0.0208098 0.000952279 0.000863765
0.348148 0.0202111 0.00385969 0.00096101 0.000864367 0.225403 0.0207617 0.00096101 0.000864367
0.351852 0.0207169 0.00392894 0.00096944 0.000864668 0.225908 0.0207858 0.00096944 0.000864668
0.355556 0.0212318 0.00398614 0.00097787 0.00086527 0.226423 0.0208279 0.00097787 0.00086527
0.359259 0.0217563 0.00405539 0.0009863 0.000865571 0.226948 0.020861 0.0009863 0.000865571
0.362963 0.0222904 0.00412162 0.000985697 0.000875807 0.227482 0.0208731 0.000985697 0.000875807
0.366667 0.0228344 0.00418786 0.000994127 0.000889356 0.228026 0.0208339 0.000994127 0.000889356
0.37037 0.0233885 0.00426012 0.00100256 0.000902904 0.22858 0.0208098 0.00100256 0.000902904
0.374074 0.0239529 0.00431431 0.00101279 0.000916753 0.229144 0.020852 0.00101279 0.000916753
0.377778 0.0245279 0.00437452 0.00102544 0.000930301 0.229719 0.020849 0.00102544 0.000930301
0.381481 0.0251137 0.00443172 0.00103266 0.00094415 0.230305 0.0208369 0.00103266 0.00094415
0.385185 0.0257106 0.0044799 0.00103959 0.000957999 0.230902 0.0208159 0.00103959 0.000957999
0.388889 0.0263187 0.00455516 0.00105223 0.000971848 0.23151 0.0207617 0.00105223 0.000971848
0.392593 0.0269385 0.00461839 0.00105404 0.000985697 0.23213 0.0207496 0.00105404 0.000985697
0.396296 0.02757 0.00466656 0.00106247 0.000999547 0.232762 0.0207195 0.00106247 0.000999547
0.4 0.0282137 0.00471172 0.0010709 0.00100256 0.233405 0.0206954 0.0010709 0.00100256
0.403704 0.0288697 0.00474785 0.00107933 0.000946559 0.234061 0.0207316 0.00107933 0.000946559
0.407407 0.0295383 0.00478698 0.00108776 0.000897484 0.23473 0.0207797 0.00108776 0.000897484
0.411111 0.0302198 0.00483516 0.00109589 0.000901398 0.235411 0.020867 0.00109589 0.000901398
0.414815 0.0309145 0.00488333 0.00109499 0.000905312 0.236106 0.0208399 0.00109499 0.000905312
0.418519 0.0316227 0.00494053 0.00108866 0.000909527 0.236814 0.0207677 0.00108866 0.000909527
0.422222 0.0323446 0.00498268 0.00110522 0.000913742 0.237536 0.0207406 0.00110522 0.000913742
0.425926 0.0330805 0.0050459 0.0011269 0.000917656 0.238272 0.0207466 0.0011269 0.000917656
0.42963 0.0338309 0.0051302 0.00113111 0.000922172 0.239022 0.0207255 0.00113111 0.000922172
0.433333 0.0345958 0.00519945 0.00114376 0.000844797 0.239787 0.0207316 0.00114376 0.000844797
0.437037 0.0353758 0.00527472 0.00115128 0.00075538 0.240567 0.0208219 0.00115128 0.00075538
0.440741 0.0361709 0.00531385 0.00115851 0.000755681 0.241362 0.0208279 0.00115851 0.000755681
0.444444 0.0369817 0.00535901 0.00115881 0.000815895 0.242173 0.0207978 0.00115881 0.000815895
0.448148 0.0378084 0.00542224 0.00117296 0.000943247 0.243 0.0207587 0.00117296 0.000943247
0.451852 0.0386513 0.00546439 0.00117989 0.000947161 0.243843 0.0207406 0.00117989 0.000947161
0.455556 0.0395108 0.00550353 0.00118169 0.000951376 0.244702 0.0207225 0.00118169 0.000951376
0.459259 0.0403872 0.00555471 0.00117838 0.000955289 0.245579 0.0207165 0.00117838 0.000955289
0.462963 0.0412808 0.00561492 0.00117447 0.000958902 0.246472 0.0206954 0.00117447 0.000958902
0.466667 0.042192 0.00565406 0.00116965 0.000962816 0.247383 0.0206713 0.00116965 0.000962816
0.47037 0.043121 0.00569019 0.00117326 0.000966429 0.248313 0.0206262 0.00117326 0.000966429
0.474074 0.0440684 0.00572933 0.00118922 0.00106096 0.24926 0.0206021 0.00118922 0.00106096
0.477778 0.0450344 0.00576245 0.00120518 0.0012121 0.250226 0.0206232 0.00120518 0.0012121
0.481481 0.0460194 0.00577148 0.00122053 0.00132199 0.251211 0.0206352 0.00122053 0.00132199
0.485185 0.0470237 0.0057775 0.0012112 0.00125455 0.252215 0.0206412 0.0012112 0.00125455
0.488889 0.0480477 0.00584373 0.00120096 0.00104982 0.253239 0.0206141 0.00120096 0.00104982
0.492593 0.0490919 0.00587986 0.00121692 0.00102152 0.254283 0.0206021 0.00121692 0.00102152
0.496296 0.0501565 0.00587685 0.00124943 0.0010426 0.255348 0.0206473 0.00124943 0.0010426
0.5 0.0512419 0.00590395 0.00125395 0.00106367 0.256433 0.0207285 0.00125395 0.00106367
0.503704 0.0523486 0.00592201 0.00125816 0.00108505 0.25754 0.0206834 0.00125816 0.00108505
0.507407 0.0534769 0.0059762 0.00126238 0.00110703 0.258668 0.0206713 0.00126238 0.00110703
0.511111 0.0546272 0.00606351 0.00126599 0.00112901 0.259819 0.0206412 0.00126599 0.00112901
0.514815 0.0558 0.00611169 0.0012696 0.00115128 0.260992 0.0206292 0.0012696 0.00115128
0.518519 0.0569956 0.00615082 0.00127292 0.0012407 0.262187 0.0206322 0.00127292 0.0012407
0.522222 0.0582144 0.00617491 0.00127623 0.00141683 0.263406 0.0206021 0.00127623 0.00141683
0.525926 0.0594569 0.00625018 0.00128767 0.00144302 0.264648 0.020569 0.00128767 0.00144302
0.52963 0.0607234 0.00631641 0.00136715 0.00145145 0.265915 0.0206051 0.00136715 0.00145145
0.533333 0.0620144 0.00636759 0.00144723 0.00145988 0.267206 0.0206141 0.00144723 0.00145988
0.537037 0.0633303 0.00639469 0.00146349 0.00146801 0.268522 0.0206322 0.00146349 0.00146801
0.540741 0.0646715 0.00646695 0.00147945 0.00147614 0.269863 0.0206834 0.00147945 0.00147614
0.544444 0.0660385 0.0065392 0.00149571 0.00148397 0.27123 0.0206232 0.00149571 0.00148397
0.548148 0.0674318 0.0066235 0.00151196 0.00149149 0.272623 0.0205931 0.00151196 0.00149149
0.551852 0.0688517 0.00665361 0.00152792 0.00149902 0.274043 0.020587 0.00152792 0.00149902
0.555556 0.0702986 0.00672887 0.00153966 0.00150624 0.27549 0.020581 0.00153966 0.00150624
0.559259 0.0717732 0.00678307 0.00154629 0.00151347 0.276965 0.020587 0.00154629 0.00151347
0.562963 0.0732757 0.00685833 0.00156285 0.00152039 0.278467 0.0206141 0.00156285 0.00152039
0.566667 0.0748067 0.00687339 0.00156917 0.0016056 0.279998 0.0206593 0.00156917 0.0016056
0.57037 0.0763667 0.00693962 0.00157549 0.00164263 0.281558 0.0207135 0.00157549 0.00164263
0.574074 0.0779561 0.00702091 0.00158151 0.00165527 0.283148 0.0207466 0.00158151 0.00165527
0.577778 0.0795753 0.00703596 0.00161011 0.00166822 0.284767 0.0207797 0.00161011 0.00166822
0.581481 0.0812249 0.00710521 0.00165407 0.00168086 0.286416 0.020843 0.00165407 0.00168086
0.585185 0.0829053 0.00713532 0.00167183 0.00169351 0.288097 0.0208941 0.00167183 0.00169351
0.588889 0.0846171 0.00717747 0.00168749 0.00170615 0.289809 0.0209453 0.00168749 0.00170615
0.592593 0.0863607 0.00725273 0.00170344 0.0017188 0.291552 0.0209664 0.00170344 0.0017188
0.596296 0.0881366 0.00732198 0.0017191 0.00173114 0.293328 0.0209303 0.0017191 0.00173114
0.6 0.0899453 0.0073852 0.00173476 0.00174891 0.295137 0.0209333 0.00173476 0.00174891
0.603704 0.0917873 0.00742434 0.00175041 0.00177841 0.296979 0.0209182 0.00175041 0.00177841
0.607407 0.0936631 0.00748757 0.00176607 0.00180852 0.298855 0.020843 0.00176607 0.00180852
0.611111 0.0955733 0.00753574 0.00178172 0.00183862 0.300765 0.0209303 0.00178172 0.00183862
0.614815 0.0975184 0.00759595 0.00179738 0.00190456 0.30271 0.0209845 0.00179738 0.00190456
0.618519 0.0994988 0.00770434 0.00181273 0.00201144 0.30469 0.0210146 0.00181273 0.00201144
0.622222 0.101515 0.00773745 0.00182839 0.00212103 0.306707 0.0209935 0.00182839 0.00212103
0.625926 0.103568 0.00777057 0.00184374 0.00223302 0.308759 0.0210748 0.00184374 0.00223302
0.62963 0.105658 0.00780068 0.0018591 0.00234803 0.310849 0.0211621 0.0018591 0.00234803
0.633333 0.107785 0.00782175 0.00187445 0.00246545 0.312976 0.0212283 0.00187445 0.00246545
0.637037 0.10995 0.0078639 0.00191058 0.00258588 0.315142 0.0211229 0.00191058 0.00258588
0.640741 0.112154 0.00795422 0.00195243 0.00270901 0.317346 0.021147 0.00195243 0.00270901
0.644444 0.114397 0.00799035 0.00199488 0.00283486 0.319589 0.0212223 0.00199488 0.00283486
0.648148 0.11668 0.0080325 0.00203763 0.00286707 0.321872 0.0212133 0.00203763 0.00286707
0.651852 0.119003 0.0080897 0.00208098 0.00287701 0.324195 0.0211892 0.00208098 0.00287701
0.655556 0.121367 0.00811379 0.00212494 0.00288724 0.326558 0.0212163 0.00212494 0.00288724
0.659259 0.123772 0.00814691 0.0021695 0.00289718 0.328964 0.0212524 0.0021695 0.00289718
0.662963 0.12622 0.00817099 0.00221436 0.00290681 0.331411 0.0212825 0.00221436 0.00290681
0.666667 0.128709 0.00822217 0.00225982 0.00291645 0.333901 0.0213487 0.00225982 0.00291645
0.67037 0.131242 0.00833056 0.00230618 0.00292608 0.336434 0.0214421 0.00230618 0.00292608
0.674074 0.133819 0.00842991 0.00235255 0.00293542 0.339011 0.0214752 0.00235255 0.00293542
0.677778 0.13644 0.00849615 0.00239981 0.00294475 0.341632 0.0214872 0.00239981 0.00294475
0.681481 0.139106 0.00859249 0.00244738 0.00295408 0.344298 0.0214993 0.00244738 0.00295408
0.685185 0.141818 0.00862862 0.00249586 0.00296341 0.347009 0.0215143 0.00249586 0.00296341
0.688889 0.144575 0.00869786 0.00254463 0.00297275 0.349767 0.0215083 0.00254463 0.00297275
0.692593 0.14738 0.00877915 0.0025937 0.00298178 0.352571 0.0215745 0.0025937 0.00298178
0.696296 0.150232 0.00881528 0.00264368 0.00299111 0.355423 0.0216588 0.00264368 0.00299111
0.7 0.153131 0.00889356 0.00269396 0.00300014 0.358323 0.0217251 0.00269396 0.00300014
0.703704 0.15608 0.00894474 0.00274484 0.00300948 0.361271 0.0217642 0.00274484 0.00300948
0.707407 0.159077 0.00898689 0.00279632 0.00301971 0.364269 0.0218274 0.00279632 0.00301971
0.711111 0.162125 0.0090471 0.00282342 0.00302875 0.367316 0.0218365 0.00282342 0.00302875
0.714815 0.165223 0.00908925 0.0028463 0.00303778 0.370414 0.0218425 0.0028463 0.00303778
0.718519 0.168372 0.00914344 0.00286858 0.00304681 0.373563 0.0218786 0.00286858 0.00304681
0.722222 0.171572 0.00919462 0.00289116 0.00308595 0.376764 0.0218846 0.00289116 0.00308595
0.725926 0.174826 0.00922172 0.00291344 0.00320337 0.380017 0.0218967 0.00291344 0.00320337
0.72963 0.178132 0.00928494 0.00293572 0.00332078 0.383324 0.0218816 0.00293572 0.00332078
0.733333 0.181492 0.00932709 0.00295769 0.0034382 0.386684 0.0219238 0.00295769 0.0034382
0.737037 0.184907 0.0093572 0.00297967 0.00350744 0.390098 0.0219328 0.00297967 0.00350744
0.740741 0.188376 0.00940838 0.00300135 0.00359475 0.393568 0.0219509 0.00300135 0.00359475
0.744444 0.191901 0.00940537 0.00302273 0.00373325 0.397093 0.021972 0.00302273 0.00373325
0.748148 0.195483 0.00942946 0.0030438 0.00387174 0.400675 0.0220141 0.0030438 0.00387174
0.751852 0.199122 0.00957698 0.00306487 0.00401625 0.404313 0.0220593 0.00306487 0.00401625
0.755556 0.202818 0.00962515 0.00308595 0.00416377 0.40801 0.0219087 0.00308595 0.00416377
0.759259 0.206573 0.00962214 0.00310702 0.0043113 0.411765 0.0218877 0.00310702 0.0043113
0.762963 0.210388 0.00968536 0.0031281 0.00444377 0.415579 0.0219148 0.0031281 0.00444377
0.766667 0.214262 0.00974257 0.00314917 0.00457624 0.419453 0.0219569 0.00314917 0.00457624
0.77037 0.218196 0.00976364 0.00317025 0.00470871 0.423388 0.0220472 0.00317025 0.00470871
0.774074 0.222192 0.00981181 0.00319132 0.00484419 0.427384 0.0221677 0.00319132 0.00484419
0.777778 0.22625 0.00985998 0.00320939 0.00497967 0.431442 0.0222399 0.00320939 0.00497967
0.781481 0.230371 0.00990213 0.00323046 0.00511816 0.435562 0.0222429 0.00323046 0.00511816
0.785185 0.234555 0.0100045 0.00324853 0.00525966 0.439746 0.022276 0.00324853 0.00525966
0.788889 0.238803 0.0100286 0.0032696 0.00539815 0.443994 0.022279 0.0032696 0.00539815
0.792593 0.243116 0.0100978 0.00328767 0.00554267 0.448307 0.0223453 0.00328767 0.00554267
0.796296 0.247494 0.0101189 0.00331476 0.00568417 0.452686 0.0223814 0.00331476 0.00568417
0.8 0.251939 0.0101008 0.00335992 0.00582868 0.457131 0.0224356 0.00335992 0.00582868
0.803704 0.256451 0.0101881 0.00340207 0.0059762 0.461643 0.0224747 0.00340207 0.0059762
0.807407 0.261031 0.0103387 0.00344422 0.00612373 0.466222 0.0225801 0.00344422 0.00612373
0.811111 0.265679 0.0103718 0.00348637 0.00627125 0.470871 0.0226524 0.00348637 0.00627125
0.814815 0.270397 0.0104802 0.00352852 0.00642179 0.475588 0.0227126 0.00352852 0.00642179
0.818519 0.275185 0.0105043 0.00357067 0.00647899 0.480376 0.0227246 0.00357067 0.00647899
0.822222 0.280043 0.0105856 0.00361282 0.00651512 0.485235 0.022833 0.00361282 0.00651512
0.825926 0.284973 0.0106518 0.00365497 0.00654823 0.490165 0.0228932 0.00365497 0.00654823
0.82963 0.289976 0.0106909 0.00369712 0.00658436 0.495168 0.0229384 0.00369712 0.00658436
0.833333 0.295052 0.0106909 0.00373927 0.00661748 0.500243 0.0229866 0.00373927 0.00661748
0.837037 0.300202 0.0106939 0.00378142 0.00664759 0.505393 0.0230468 0.00378142 0.00664759
0.840741 0.305426 0.0107602 0.00382357 0.0066807 0.510618 0.023116 0.00382357 0.0066807
0.844444 0.310726 0.0108776 0.00386572 0.00671081 0.515917 0.0232184 0.00386572 0.00671081
0.848148 0.316102 0.0108957 0.00390787 0.00674092 0.521294 0.0232093 0.00390787 0.00674092
0.851852 0.321556 0.0109137 0.00395002 0.00677102 0.526747 0.0231943 0.00395002 0.00677102
0.855556 0.327087 0.0109167 0.00396808 0.00679812 0.532278 0.0232967 0.00396808 0.00679812
0.859259 0.332697 0.0110402 0.00398012 0.00682823 0.537888 0.0232786 0.00398012 0.00682823
0.862963 0.338387 0.0111154 0.00399216 0.00685231 0.543578 0.0232816 0.00399216 0.00685231
0.866667 0.344156 0.0112118 0.00400421 0.00687941 0.549348 0.0232635 0.00400421 0.00687941
0.87037 0.350008 0.0113051 0.00401625 0.00690349 0.555199 0.0232274 0.00401625 0.00690349
0.874074 0.355941 0.0113954 0.00402829 0.00700586 0.561132 0.0233177 0.00402829 0.00700586
0.877778 0.361956 0.0114978 0.00403732 0.00716542 0.567148 0.0232786 0.00403732 0.00716542
0.881481 0.368056 0.0115219 0.00404636 0.007328 0.573248 0.0232605 0.00404636 0.007328


==> anc/pressure_36x12_MS_145.0.dat <==
0 0 7.03898e-307 0 0 0.738015 0.0687941 0 0
0.0037037 7.29821e-06 6.41275e-07 6.18996e-08 8.95076e-08 0.738023 0.0687941 6.18996e-08 8.95076e-08
0.00740741 2.91931e-05 2.5651e-06 2.47629e-07 3.5797e-07 0.738045 0.0687941 2.47629e-07 3.5797e-07
0.0111111 6.56856e-05 5.77148e-06 5.57277e-07 8.05056e-07 0.738081 0.0687941 5.57277e-07 8.05056e-07
0.0148148 0.000116777 1.02604e-05 9.90514e-07 1.43007e-06 0.738132 0.0687941 9.90514e-07 1.43007e-06
0.0185185 0.000182469 1.60289e-05 1.54749e-06 2.23272e-06 0.738198 0.068764 1.54749e-06 2.23272e-06
0.0222222 0.000262765 2.30799e-05 2.22821e-06 3.2124e-06 0.738278 0.068764 2.22821e-06 3.2124e-06
0.0259259 0.000357667 3.14014e-05 3.03176e-06 4.36549e-06 0.738373 0.068764 3.03176e-06 4.36549e-06
0.0296296 0.000467179 4.10055e-05 3.95905e-06 5.69621e-06 0.738483 0.068764 3.95905e-06 5.69621e-06
0.0333333 0.000591305 5.19042e-05 5.00978e-06 7.19553e-06 0.738607 0.0687339 5.00978e-06 7.19553e-06
0.037037 0.00073005 6.40673e-05 6.18394e-06 8.86646e-06 0.738745 0.0687339 6.18394e-06 8.86646e-06
0.0407407 0.000883419 7.7495e-05 7.48155e-06 1.0709e-05 0.738899 0.0687339 7.48155e-06 1.0709e-05
0.0444444 0.00105142 9.22172e-05 8.90259e-06 1.27141e-05 0.739067 0.0687038 8.90259e-06 1.27141e-05
0.0481481 0.00123405 0.000108204 1.04471e-05 1.48878e-05 0.739249 0.0687038 1.04471e-05 1.48878e-05
0.0518519 0.00143133 0.000125455 1.2112e-05 1.72211e-05 0.739447 0.0686737 1.2112e-05 1.72211e-05
0.0555556 0.00164326 0.000143941 1.39003e-05 1.97139e-05 0.739659 0.0686737 1.39003e-05 1.97139e-05
0.0592593 0.00186985 0.000163691 1.58121e-05 2.23603e-05 0.739885 0.0686436 1.58121e-05 2.23603e-05
0.062963 0.00211111 0.000184705 1.78443e-05 2.51633e-05 0.740126 0.0686436 1.78443e-05 2.51633e-05
0.0666667 0.00236704 0.000206984 1.9997e-05 2.81138e-05 0.740382 0.0686134 1.9997e-05 2.81138e-05
0.0703704 0.00263766 0.000230468 2.2273e-05 3.12208e-05 0.740653 0.0686134 2.2273e-05 3.12208e-05
0.0740741 0.00292297 0.000255216 2.46695e-05 3.44422e-05 0.740938 0.0685833 2.46695e-05 3.44422e-05
0.0777778 0.003223 0.000281198 2.71895e-05 3.78142e-05 0.741238 0.0685532 2.71895e-05 3.78142e-05
0.0814815 0.00353774 0.000308294 2.98268e-05 4.13367e-05 0.741553 0.0685532 2.98268e-05 4.13367e-05
0.0851852 0.00386721 0.000336594 3.25756e-05 4.49796e-05 0.741883 0.0685532 3.25756e-05 4.49796e-05
0.0888889 0.00421143 0.000366099 3.54658e-05 4.87429e-05 0.742227 0.0685833 3.54658e-05 4.87429e-05
0.0925926 0.0045704 0.000396808 3.84765e-05 5.26267e-05 0.742586 0.0685833 3.84765e-05 5.26267e-05
0.0962963 0.00494414 0.00042842 4.15775e-05 5.66309e-05 0.74296 0.0685532 4.15775e-05 5.66309e-05
0.1 0.00533266 0.000461538 4.48592e-05 6.07556e-05 0.743348 0.0685231 4.48592e-05 6.07556e-05
0.103704 0.00573599 0.000495558 4.82913e-05 6.49705e-05 0.743751 0.068493 4.82913e-05 6.49705e-05
0.107407 0.00615413 0.000530783 5.18741e-05 6.92758e-05 0.744169 0.0684629 5.18741e-05 6.92758e-05
0.111111 0.00658709 0.000566911 5.56073e-05 7.37015e-05 0.744602 0.0684328 5.56073e-05 7.37015e-05
0.114815 0.00703491 0.000604846 5.9461e-05 7.81874e-05 0.74505 0.0684027 5.9461e-05 7.81874e-05
0.118519 0.00749758 0.000644286 6.34351e-05 8.27637e-05 0.745513 0.0683726 6.34351e-05 8.27637e-05
0.122222 0.00797514 0.000684629 6.75898e-05 8.74302e-05 0.745991 0.0683425 6.75898e-05 8.74302e-05
0.125926 0.0084676 0.000726177 7.1865e-05 9.21269e-05 0.746483 0.0684027 7.1865e-05 9.21269e-05
0.12963 0.00897497 0.000768326 7.62606e-05 9.69139e-05 0.74699 0.0684629 7.62606e-05 9.69139e-05
0.133333 0.00949728 0.000811379 8.08067e-05 0.000101761 0.747513 0.0685231 8.08067e-05 0.000101761
0.137037 0.0100345 0.000855937 8.55034e-05 0.000106638 0.74805 0.0686134 8.55034e-05 0.000106638
0.140741 0.0105868 0.000901097 9.03506e-05 0.000111576 0.748602 0.0685833 9.03506e-05 0.000111576
0.144444 0.011154 0.000947763 9.53483e-05 0.000116513 0.749169 0.0685833 9.53483e-05 0.000116513
0.148148 0.0117363 0.00099503 0.000100497 0.000121481 0.749752 0.0685833 0.000100497 0.000121481
0.151852 0.0123336 0.0010435 0.000105765 0.000126479 0.750349 0.0686134 0.000105765 0.000126479
0.155556 0.0129459 0.00109288 0.000111215 0.000131507 0.750961 0.0686436 0.000111215 0.000131507
0.159259 0.0135734 0.00114255 0.000116814 0.000136504 0.751589 0.0687038 0.000116814 0.000136504
0.162963 0.0142159 0.00119313 0.000122535 0.000141472 0.752231 0.0687339 0.000122535 0.000141472
0.166667 0.0148736 0.00124431 0.000128436 0.00014647 0.752889 0.068764 0.000128436 0.00014647
0.17037 0.0155465 0.0012973 0.000134487 0.000151407 0.753562 0.0687941 0.000134487 0.000151407
0.174074 0.0162345 0.00135119 0.000140719 0.000156315 0.75425 0.0688242 0.000140719 0.000156315
0.177778 0.0169377 0.00140629 0.000147072 0.000161192 0.754953 0.0688543 0.000147072 0.000161192
0.181481 0.0176562 0.00146199 0.000153605 0.000165979 0.755672 0.0688844 0.000153605 0.000165979
0.185185 0.01839 0.00151799 0.000160319 0.000170736 0.756405 0.0688844 0.000160319 0.000170736
0.188889 0.019139 0.00157549 0.000167153 0.000175402 0.757154 0.0689145 0.000167153 0.000175402
0.192593 0.0199033 0.00163239 0.000174198 0.000179979 0.757919 0.0689446 0.000174198 0.000179979
0.196296 0.020683 0.0016899 0.000181394 0.000185157 0.758698 0.0689446 0.000181394 0.000185157
0.2 0.0214781 0.0017486 0.00018877 0.000192925 0.759493 0.0689747 0.00018877 0.000192925
0.203704 0.0222886 0.00180942 0.000196447 0.000200903 0.760304 0.0689747 0.000196447 0.000200903
0.207407 0.0231145 0.00187264 0.000204275 0.000209062 0.76113 0.0690048 0.000204275 0.000209062
0.211111 0.0239558 0.00193768 0.000211892 0.000217462 0.761971 0.0690349 0.000211892 0.000217462
0.214815 0.0248127 0.00200421 0.00021996 0.000226042 0.762828 0.0690349 0.00021996 0.000226042
0.218519 0.0256851 0.00206984 0.00022821 0.000234833 0.7637 0.0690349 0.00022821 0.000234833
0.222222 0.0265731 0.00213789 0.00023664 0.000243835 0.764588 0.0690651 0.00023664 0.000243835
0.225926 0.0274766 0.00220713 0.00024525 0.000253078 0.765492 0.0690651 0.00024525 0.000253078
0.22963 0.0283958 0.00227608 0.000254041 0.000262531 0.766411 0.0690651 0.000254041 0.000262531
0.233333 0.0293307 0.00234532 0.000263043 0.000272226 0.767346 0.0690651 0.000263043 0.000272226
0.237037 0.0302812 0.00241517 0.000272226 0.000282131 0.768297 0.0691253 0.000272226 0.000282131
0.240741 0.0312475 0.00248592 0.000281589 0.000292277 0.769263 0.0691554 0.000281589 0.000292277
0.244444 0.0322296 0.00255727 0.000291163 0.000302574 0.770245 0.0690952 0.000291163 0.000302574
0.248148 0.0332274 0.00262953 0.000300918 0.000313111 0.771243 0.0690952 0.000300918 0.000313111
0.251852 0.0342411 0.00270239 0.000311003 0.00032425 0.772256 0.0690952 0.000311003 0.00032425
0.255556 0.0352707 0.00277585 0.000320939 0.000335089 0.773286 0.0691253 0.000320939 0.000335089
0.259259 0.0363162 0.00285021 0.000331476 0.00034653 0.774332 0.0691253 0.000331476 0.00034653
0.262963 0.0373776 0.00292307 0.000342014 0.000358271 0.775393 0.0690952 0.000342014 0.000358271
0.266667 0.0384551 0.00299954 0.000352852 0.000370013 0.77647 0.0690349 0.000352852 0.000370013
0.27037 0.0395486 0.0030709 0.00036369 0.000382056 0.777564 0.0690952 0.00036369 0.000382056
0.274074 0.0406581 0.00314315 0.00037483 0.00039169 0.778674 0.0691253 0.00037483 0.00039169
0.277778 0.0417839 0.00321842 0.000386271 0.000393496 0.779799 0.0691554 0.000386271 0.000393496
0.281481 0.0429257 0.00329369 0.000398012 0.000395002 0.780941 0.0692457 0.000398012 0.000395002
0.285185 0.0440839 0.00336594 0.000395002 0.000395905 0.782099 0.0693059 0.000395002 0.000395905
0.288889 0.0452583 0.00344422 0.000388077 0.000396507 0.783274 0.0693661 0.000388077 0.000396507
0.292593 0.046449 0.00351949 0.000396206 0.000396507 0.784464 0.0693962 0.000396206 0.000396507
0.296296 0.0476561 0.00359475 0.00040855 0.000396206 0.785672 0.0693661 0.00040855 0.000396206
0.3 0.0488797 0.00367002 0.000421194 0.000395303 0.786895 0.0693059 0.000421194 0.000395303
0.303704 0.0501199 0.00373927 0.00043414 0.000393797 0.788135 0.0693059 0.00043414 0.000393797
0.307407 0.0513766 0.00381755 0.000447086 0.000391991 0.789392 0.0692758 0.000447086 0.000391991
0.311111 0.0526499 0.00389883 0.000460032 0.000389281 0.790665 0.0692457 0.000460032 0.000389281
0.314815 0.05394 0.00398012 0.00047358 0.000395604 0.791955 0.0692156 0.00047358 0.000395604
0.318519 0.0552469 0.0040584 0.000485623 0.000406442 0.793262 0.0691855 0.000485623 0.000406442
0.322222 0.0565707 0.00413367 0.000497666 0.000417582 0.794586 0.0691554 0.000497666 0.000417582
0.325926 0.0579115 0.00421194 0.000511816 0.00042842 0.795927 0.0691253 0.000511816 0.00042842
0.32963 0.0592693 0.00429022 0.000525966 0.00043956 0.797285 0.0691554 0.000525966 0.00043956
0.333333 0.0606442 0.00436549 0.000540417 0.000450398 0.79866 0.0693059 0.000540417 0.000450398
0.337037 0.0620363 0.00443775 0.000554267 0.000461237 0.800052 0.0693962 0.000554267 0.000461237
0.340741 0.0634458 0.00451602 0.000567815 0.000472075 0.801461 0.0694865 0.000567815 0.000472075
0.344444 0.0648727 0.00459731 0.000581062 0.000482913 0.802888 0.0694564 0.000581062 0.000482913
0.348148 0.0663171 0.00467559 0.000594309 0.000493451 0.804333 0.0695167 0.000594309 0.000493451
0.351852 0.0677792 0.0047629 0.000607255 0.000504289 0.805795 0.0695167 0.000607255 0.000504289
0.355556 0.0692589 0.00484118 0.000619899 0.000514827 0.807274 0.0695769 0.000619899 0.000514827
0.359259 0.0707565 0.00492247 0.000632243 0.000525364 0.808772 0.0696371 0.000632243 0.000525364
0.362963 0.072272 0.00500074 0.000644587 0.000519644 0.810287 0.0696973 0.000644587 0.000519644
0.366667 0.0738056 0.00507601 0.000656329 0.000499472 0.811821 0.0696371 0.000656329 0.000499472
0.37037 0.0753574 0.00516633 0.00066807 0.000482913 0.813373 0.0695769 0.00066807 0.000482913
0.374074 0.0769274 0.00523859 0.000679511 0.00049315 0.814943 0.0695167 0.000679511 0.00049315
0.377778 0.0785159 0.00530783 0.000690952 0.000503988 0.816531 0.0694865 0.000690952 0.000503988
0.381481 0.080123 0.0053831 0.00070179 0.000514827 0.818138 0.0694263 0.00070179 0.000514827
0.385185 0.0817487 0.0054674 0.000713532 0.000525665 0.819764 0.069336 0.000713532 0.000525665
0.388889 0.0833932 0.00554869 0.000726478 0.000536805 0.821409 0.0692457 0.000726478 0.000536805
0.392593 0.0850567 0.00562697 0.000733703 0.000548245 0.823072 0.0692457 0.000733703 0.000548245
0.396296 0.0867392 0.0056932 0.000743639 0.000559686 0.824755 0.0692758 0.000743639 0.000559686
0.4 0.0884409 0.00575944 0.000753574 0.000571126 0.826456 0.0693661 0.000753574 0.000571126
0.403704 0.090162 0.0058347 0.000763509 0.000582868 0.828177 0.0694263 0.000763509 0.000582868
0.407407 0.0919025 0.00590997 0.000772842 0.000576847 0.829918 0.0694865 0.000772842 0.000576847
0.411111 0.0936627 0.00599728 0.000782175 0.000595513 0.831678 0.0695167 0.000782175 0.000595513
0.414815 0.0954426 0.00607556 0.000791207 0.000618996 0.833458 0.0695468 0.000791207 0.000618996
0.418519 0.0972424 0.00613878 0.000799938 0.00063134 0.835258 0.069607 0.000799938 0.00063134
0.422222 0.0990623 0.00621706 0.000808669 0.000643684 0.837078 0.0696371 0.000808669 0.000643684
0.425926 0.100902 0.00629835 0.000817099 0.000656329 0.838918 0.0695769 0.000817099 0.000656329
0.42963 0.102763 0.00636759 0.000825228 0.000668974 0.840778 0.0695468 0.000825228 0.000668974
0.433333 0.104644 0.00643082 0.000833357 0.00068192 0.842659 0.0695468 0.000833357 0.00068192
0.437037 0.106545 0.00650006 0.000844195 0.000694865 0.84456 0.0695769 0.000844195 0.000694865
0.440741 0.108467 0.00657834 0.000855335 0.000708112 0.846483 0.0696371 0.000855335 0.000708112
0.444444 0.110411 0.00664759 0.000866173 0.00071022 0.848426 0.0696973 0.000866173 0.00071022
0.448148 0.112375 0.00672285 0.000877012 0.000703898 0.85039 0.0697876 0.000877012 0.000703898
0.451852 0.114361 0.00679812 0.000888151 0.000697274 0.852376 0.0698177 0.000888151 0.000697274
0.455556 0.116368 0.00684027 0.00089899 0.000690048 0.854383 0.0698177 0.00089899 0.000690048
0.459259 0.118396 0.00690048 0.000914946 0.00068192 0.856412 0.0698177 0.000914946 0.00068192
0.462963 0.120447 0.00695167 0.000920667 0.000673189 0.858462 0.0697575 0.000920667 0.000673189
0.466667 0.122519 0.00706607 0.000953483 0.000683425 0.860535 0.0697876 0.000953483 0.000683425
0.47037 0.124614 0.00716843 0.000973053 0.000654221 0.862629 0.0698177 0.000973053 0.000654221
0.474074 0.12673 0.00724069 0.00101641 0.000698478 0.864746 0.0698478 0.00101641 0.000698478
0.477778 0.128869 0.00728284 0.00102905 0.000727983 0.866885 0.069908 0.00102905 0.000727983
0.481481 0.131031 0.007328 0.001042 0.000743036 0.869046 0.069908 0.001042 0.000743036
0.485185 0.133215 0.00734606 0.00105344 0.000758391 0.871231 0.069908 0.00105344 0.000758391
0.488889 0.135423 0.00739424 0.00106729 0.000773745 0.873438 0.0698779 0.00106729 0.000773745
0.492593 0.137653 0.00745445 0.00108023 0.000789401 0.875669 0.0698177 0.00108023 0.000789401
0.496296 0.139907 0.00751466 0.00109318 0.000805056 0.877923 0.0697575 0.00109318 0.000805056
0.5 0.142184 0.00758391 0.00113593 0.000821013 0.8802 0.0696973 0.00113593 0.000821013
0.503704 0.144485 0.00765014 0.00115701 0.000837271 0.882501 0.0696371 0.00115701 0.000837271
0.507407 0.14681 0.00771939 0.00117808 0.000853227 0.884826 0.0695769 0.00117808 0.000853227
0.511111 0.149159 0.00778261 0.00119946 0.000869786 0.887174 0.0694564 0.00119946 0.000869786
0.514815 0.151532 0.00784584 0.00121722 0.000886044 0.889547 0.0693962 0.00121722 0.000886044
0.518519 0.15393 0.00790906 0.00123197 0.000902603 0.891945 0.069336 0.00123197 0.000902603
0.522222 0.156352 0.00798132 0.00126358 0.000919462 0.894367 0.0692758 0.00126358 0.000919462
0.525926 0.158799 0.00804153 0.00128526 0.000936021 0.896814 0.0692758 0.00128526 0.000936021
0.52963 0.16127 0.00807465 0.00130694 0.000952881 0.899286 0.0692156 0.00130694 0.000952881
0.533333 0.163767 0.00810476 0.001325 0.000970042 0.901783 0.0691554 0.001325 0.000970042
0.537037 0.16629 0.00816798 0.00134005 0.000984192 0.904305 0.0690952 0.00134005 0.000984192
0.540741 0.168838 0.00820411 0.00135541 0.000993826 0.906853 0.0690349 0.00135541 0.000993826
0.544444 0.171412 0.00826432 0.00137076 0.00100346 0.909427 0.0689747 0.00137076 0.00100346
0.548148 0.174012 0.0083155 0.00138612 0.00101309 0.912027 0.0689145 0.00138612 0.00101309
0.551852 0.176638 0.00838174 0.00140177 0.00102273 0.914653 0.0688844 0.00140177 0.00102273
0.555556 0.17929 0.00844496 0.00141713 0.00103236 0.917305 0.0688844 0.00141713 0.00103236
0.559259 0.181969 0.00845701 0.00143248 0.00109107 0.919984 0.0689145 0.00143248 0.00109107
0.562963 0.184675 0.00848711 0.00144814 0.00110883 0.92269 0.0689446 0.00144814 0.00110883
0.566667 0.187408 0.00849012 0.00146349 0.0011263 0.925423 0.0690048 0.00146349 0.0011263
0.57037 0.190168 0.00855937 0.00147915 0.00114406 0.928183 0.0690651 0.00147915 0.00114406
0.574074 0.192955 0.00856539 0.00152521 0.00116182 0.930971 0.0691253 0.00152521 0.00116182
0.577778 0.195771 0.0085955 0.00158934 0.00117959 0.933786 0.0691554 0.00158934 0.00117959
0.581481 0.198614 0.00864969 0.00161342 0.00119735 0.936629 0.0692156 0.00161342 0.00119735
0.585185 0.201485 0.00865571 0.00162757 0.00127081 0.9395 0.0692457 0.00162757 0.00127081
0.588889 0.204385 0.00864066 0.00164173 0.00130874 0.9424 0.0692758 0.00164173 0.00130874
0.592593 0.207313 0.00865872 0.00165557 0.00127262 0.945328 0.0693059 0.00165557 0.00127262
0.596296 0.21027 0.0086527 0.00165648 0.00131236 0.948285 0.0693059 0.00165648 0.00131236
0.6 0.213256 0.00874904 0.001636 0.00135722 0.951271 0.0692457 0.001636 0.00135722
0.603704 0.216271 0.00880323 0.00163179 0.00137347 0.954286 0.0692156 0.00163179 0.00137347
0.607407 0.219316 0.0087942 0.00165256 0.00138943 0.957331 0.0691855 0.00165256 0.00138943
0.611111 0.22239 0.00879721 0.00167274 0.00140569 0.960406 0.0691253 0.00167274 0.00140569
0.614815 0.225495 0.00886646 0.00166762 0.00142195 0.96351 0.0690952 0.00166762 0.00142195
0.618519 0.228629 0.00889657 0.00168357 0.0014382 0.966645 0.0690349 0.00168357 0.0014382
0.622222 0.231794 0.00892366 0.00171218 0.00145416 0.969809 0.0690952 0.00171218 0.00145416
0.625926 0.23499 0.00898388 0.00174138 0.00147042 0.973005 0.0692156 0.00174138 0.00147042
0.62963 0.238216 0.00902603 0.00177088 0.00148667 0.976232 0.069336 0.00177088 0.00148667
0.633333 0.241474 0.00908624 0.00176968 0.00150263 0.979489 0.0694865 0.00176968 0.00150263
0.637037 0.244763 0.00913742 0.00176275 0.00151889 0.982778 0.069607 0.00176275 0.00151889
0.640741 0.248084 0.00916452 0.00177871 0.00153515 0.986099 0.0695769 0.00177871 0.00153515
0.644444 0.251436 0.00921269 0.00179708 0.0015511 0.989452 0.0696672 0.00179708 0.0015511
0.648148 0.254821 0.00920065 0.00181544 0.00156706 0.992836 0.0697575 0.00181544 0.00156706
0.651852 0.258238 0.00921871 0.00182839 0.00158302 0.996253 0.0697575 0.00182839 0.00158302
0.655556 0.261688 0.00929699 0.00184976 0.00159897 0.999703 0.0697575 0.00184976 0.00159897
0.659259 0.26517 0.00934516 0.00187084 0.00161493 1.00319 0.0697274 0.00187084 0.00161493
0.662963 0.268686 0.00944752 0.00188981 0.00163089 1.0067 0.0696973 0.00188981 0.00163089
0.666667 0.272235 0.00954085 0.00189282 0.00164684 1.01025 0.0696672 0.00189282 0.00164684
0.67037 0.275818 0.00964322 0.00191239 0.0016625 1.01383 0.0696672 0.00191239 0.0016625
0.674074 0.279435 0.00959806 0.00193226 0.00167815 1.01745 0.0695769 0.00193226 0.00167815
0.677778 0.283086 0.00960709 0.00195183 0.00169411 1.0211 0.0694865 0.00195183 0.00169411
0.681481 0.286771 0.00965526 0.0019717 0.00170947 1.02479 0.0695167 0.0019717 0.00170947
0.685185 0.290491 0.00968536 0.00199127 0.00172512 1.02851 0.0694263 0.00199127 0.00172512
0.688889 0.294246 0.00977569 0.00198253 0.00174078 1.03226 0.0693059 0.00198253 0.00174078
0.692593 0.298037 0.00987805 0.00200361 0.00178262 1.03605 0.0692457 0.00200361 0.00178262
0.696296 0.301863 0.00981482 0.00202468 0.0018332 1.03988 0.0692457 0.00202468 0.0018332
0.7 0.305724 0.00982988 0.00204576 0.00188499 1.04374 0.0692758 0.00204576 0.00188499
0.703704 0.309622 0.00983289 0.00206653 0.00193737 1.04764 0.069336 0.00206653 0.00193737
0.707407 0.313556 0.00985998 0.00208731 0.00199096 1.05157 0.0693661 0.00208731 0.00199096
0.711111 0.317527 0.00987504 0.00210507 0.00202408 1.05554 0.0694263 0.00210507 0.00202408
0.714815 0.321535 0.0098931 0.00211862 0.00208038 1.05955 0.0694564 0.00211862 0.00208038
0.718519 0.32558 0.00996536 0.00213247 0.00213758 1.0636 0.0695167 0.00213247 0.00213758
0.722222 0.329662 0.00993525 0.00213728 0.00219569 1.06768 0.0695468 0.00213728 0.00219569
0.725926 0.333782 0.00997439 0.00215565 0.0022544 1.0718 0.069607 0.00215565 0.0022544
0.72963 0.337941 0.0100015 0.00217281 0.00231431 1.07596 0.0697274 0.00217281 0.00231431
0.733333 0.342137 0.0100316 0.00218636 0.00237513 1.08015 0.0698478 0.00218636 0.00237513
0.737037 0.346373 0.0100828 0.0021996 0.00243685 1.08439 0.0699683 0.0021996 0.00243685
0.740741 0.350647 0.010149 0.00221285 0.00249947 1.08866 0.0700285 0.00221285 0.00249947
0.744444 0.35496 0.0101851 0.0022261 0.00256299 1.09298 0.0699984 0.0022261 0.00256299
0.748148 0.359313 0.0102454 0.00223904 0.00262742 1.09733 0.0699683 0.00223904 0.00262742
0.751852 0.363706 0.0102815 0.00225199 0.00269275 1.10172 0.0699381 0.00225199 0.00269275
0.755556 0.368139 0.0103688 0.00226494 0.00275899 1.10615 0.0700285 0.00226494 0.00275899
0.759259 0.372612 0.0103718 0.00227788 0.00282643 1.11063 0.0701489 0.00227788 0.00282643
0.762963 0.377126 0.0103899 0.00233207 0.00289447 1.11514 0.0702693 0.00233207 0.00289447
0.766667 0.381681 0.0104019 0.00235646 0.00296341 1.1197 0.0702994 0.00235646 0.00296341
0.77037 0.386278 0.0104139 0.00237422 0.00303477 1.12429 0.070179 0.00237422 0.00303477
0.774074 0.390916 0.010429 0.00239199 0.00310401 1.12893 0.0700586 0.00239199 0.00310401
0.777778 0.395596 0.0104832 0.00240975 0.00317627 1.13361 0.0699381 0.00240975 0.00317627
0.781481 0.400318 0.0104621 0.00242751 0.00324853 1.13833 0.0698478 0.00242751 0.00324853
0.785185 0.405083 0.0104591 0.00244498 0.00332379 1.1431 0.0698177 0.00244498 0.00332379
0.788889 0.409891 0.0104742 0.00251001 0.00339906 1.14791 0.0698177 0.00251001 0.00339906
0.792593 0.414742 0.0104952 0.00253168 0.00347433 1.15276 0.0698779 0.00253168 0.00347433
0.796296 0.419636 0.0104772 0.00254914 0.00354959 1.15765 0.069908 0.00254914 0.00354959
0.8 0.424575 0.0105133 0.00256631 0.00362787 1.16259 0.0699683 0.00256631 0.00362787
0.803704 0.429557 0.0105043 0.00258317 0.00370615 1.16757 0.0699984 0.00258317 0.00370615
0.807407 0.434585 0.0105073 0.00260003 0.00378744 1.1726 0.0699984 0.00260003 0.00378744
0.811111 0.439656 0.0104862 0.00261658 0.00386873 1.17767 0.0699984 0.00261658 0.00386873
0.814815 0.444774 0.0105253 0.00263284 0.00395002 1.18279 0.0700586 0.00263284 0.00395002
0.818519 0.449936 0.0105645 0.0026491 0.0040313 1.18795 0.0700285 0.0026491 0.0040313
0.822222 0.455144 0.0105615 0.00266475 0.0041156 1.19316 0.0699683 0.00266475 0.0041156
0.825926 0.460399 0.0105494 0.0026768 0.0041999 1.19841 0.0699984 0.0026768 0.0041999
0.82963 0.4657 0.0105765 0.00268523 0.0042842 1.20372 0.0700586 0.00268523 0.0042842
0.833333 0.471048 0.0106096 0.00269306 0.00437151 1.20906 0.0701188 0.00269306 0.00437151
0.837037 0.476443 0.0106668 0.00270058 0.00445882 1.21446 0.0700887 0.00270058 0.00445882
0.840741 0.481885 0.0106578 0.00270781 0.00454914 1.2199 0.0700586 0.00270781 0.00454914
0.844444 0.487376 0.0106909 0.00271473 0.00463645 1.22539 0.0700285 0.00271473 0.00463645
0.848148 0.492914 0.0107572 0.00273009 0.00472677 1.23093 0.0699381 0.00273009 0.00472677
0.851852 0.498501 0.0107782 0.00274574 0.0048201 1.23652 0.0698478 0.00274574 0.0048201
0.855556 0.504137 0.0108324 0.00275568 0.00491343 1.24215 0.0698177 0.00275568 0.00491343
0.859259 0.509822 0.0108686 0.00275778 0.00500676 1.24784 0.0697575 0.00275778 0.00500676
0.862963 0.515557 0.0108686 0.00276832 0.0051001 1.25357 0.0697274 0.00276832 0.0051001
0.866667 0.521341 0.0109438 0.00278669 0.00519644 1.25936 0.0696973 0.00278669 0.00519644
0.87037 0.527176 0.0109529 0.00280535 0.00529278 1.26519 0.0696672 0.00280535 0.00529278
0.874074 0.533062 0.0109288 0.00282372 0.00533493 1.27108 0.0696672 0.00282372 0.00533493
0.877778 0.538998 0.0108896 0.00284178 0.00535299 1.27701 0.0696672 0.00284178 0.00535299
0.881481 0.544986 0.0109739 0.00285985 0.00537106 1.283 0.0696973 0.00285985 0.00537106


==> anc/spline_mc_bec_ne3_conti_a0.out <==
0.011 1.9999999999999996e+01 1.776e-15 3.553e-14 1.421e-14
0.021 2.8929498476962980e+01 3.721e-01 2.880e-03 3.587e-03
0.031 3.7345309401278442e+01 7.065e-01 8.194e-03 6.567e-03
0.041 4.5263207361586282e+01 9.997e-01 2.869e-02 2.492e-02
0.051 5.2698966946526390e+01 1.283e+00 6.683e-02 5.420e-02
0.061 5.9668362744738488e+01 1.532e+00 1.123e-01 9.258e-02
0.071 6.6187169344862596e+01 1.772e+00 1.642e-01 1.392e-01
0.081 7.2271161335538466e+01 2.006e+00 2.236e-01 1.933e-01
0.091 7.7936113305406010e+01 2.225e+00 2.895e-01 2.541e-01
0.101 8.3197799843104946e+01 2.420e+00 3.608e-01 3.206e-01
0.111 8.8071995537275328e+01 2.621e+00 4.367e-01 3.921e-01
0.121 9.2574474976556886e+01 2.795e+00 5.161e-01 4.677e-01
0.131 9.6721012749589462e+01 2.922e+00 5.980e-01 5.466e-01
0.141 1.0052738344501304e+02 3.120e+00 6.958e-01 6.280e-01
0.151 1.0400936165146737e+02 3.319e+00 7.898e-01 7.111e-01
0.161 1.0718272195759229e+02 3.564e+00 8.911e-01 7.950e-01
0.171 1.1006323895202777e+02 3.737e+00 9.952e-01 8.789e-01
0.181 1.1266668722341358e+02 3.989e+00 1.100e+00 9.620e-01
0.191 1.1500884136038947e+02 4.245e+00 1.204e+00 1.043e+00
0.201 1.1710547595159552e+02 4.478e+00 1.308e+00 1.122e+00
0.211 1.1897236558567147e+02 4.717e+00 1.409e+00 1.198e+00
0.221 1.2062528485125722e+02 4.960e+00 1.508e+00 1.269e+00
0.231 1.2208000833699244e+02 5.288e+00 1.603e+00 1.336e+00
0.241 1.2335231063151723e+02 5.538e+00 1.693e+00 1.397e+00
0.251 1.2445796632347140e+02 5.728e+00 1.778e+00 1.451e+00
0.261 1.2541275000149464e+02 6.004e+00 1.842e+00 1.497e+00
0.271 1.2623243625422691e+02 6.296e+00 1.884e+00 1.536e+00
0.281 1.2693279967030813e+02 6.529e+00 1.913e+00 1.565e+00
0.291 1.2752961483837808e+02 6.874e+00 1.929e+00 1.579e+00
0.301 1.2803865634707665e+02 7.133e+00 1.931e+00 1.582e+00
0.311 1.2847569878504365e+02 7.484e+00 1.901e+00 1.579e+00
0.321 1.2885651674091901e+02 7.694e+00 1.840e+00 1.564e+00
0.331 1.2919688480334250e+02 7.909e+00 1.760e+00 1.537e+00
0.341 1.2951257756095407e+02 8.097e+00 1.730e+00 1.495e+00
0.351 1.2981937307339453e+02 8.322e+00 1.685e+00 1.416e+00
0.361 1.3013478279344324e+02 8.508e+00 1.579e+00 1.296e+00
0.371 1.3047680085275300e+02 8.603e+00 1.434e+00 1.186e+00
0.381 1.3086036167898098e+02 8.702e+00 1.202e+00 1.038e+00
0.391 1.3129548500914419e+02 8.797e+00 1.105e+00 8.772e-01
0.401 1.3178876079036129e+02 8.873e+00 8.583e-01 7.567e-01
0.411 1.3233949299615409e+02 8.895e+00 6.337e-01 6.135e-01
0.421 1.3294056708569002e+02 8.854e+00 5.628e-01 4.468e-01
0.431 1.3358400941481199e+02 8.791e+00 3.986e-01 3.492e-01
0.441 1.3426184633936268e+02 8.726e+00 2.017e-01 2.600e-01
0.451 1.3496610375299537e+02 8.670e+00 2.289e-01 2.665e-01
0.461 1.3568867401761338e+02 8.563e+00 2.892e-01 2.848e-01
0.471 1.3642139133415742e+02 8.463e+00 3.196e-01 3.470e-01
0.481 1.3715727067533197e+02 8.405e+00 4.001e-01 3.918e-01
0.491 1.3789058257879725e+02 8.287e+00 4.500e-01 4.404e-01
0.501 1.3861739803627376e+02 8.191e+00 5.096e-01 4.426e-01
0.511 1.3933467502124608e+02 8.119e+00 5.289e-01 4.607e-01
0.521 1.4003961566843495e+02 7.999e+00 5.605e-01 5.830e-01
0.531 1.4072967349608680e+02 7.876e+00 5.453e-01 6.309e-01
0.541 1.4140244880629712e+02 7.741e+00 5.185e-01 6.051e-01
0.551 1.4205579551840941e+02 7.593e+00 4.856e-01 5.348e-01
0.561 1.4268791682406845e+02 7.474e+00 4.490e-01 4.932e-01
0.571 1.4329769551609533e+02 7.340e+00 4.289e-01 4.796e-01
0.581 1.4388466609731825e+02 7.219e+00 3.826e-01 4.531e-01
0.591 1.4444870324935485e+02 7.117e+00 3.597e-01 4.641e-01
0.601 1.4498965769380214e+02 6.982e+00 3.462e-01 4.164e-01
0.611 1.4550766631818536e+02 6.868e+00 3.223e-01 3.925e-01
0.621 1.4600318438229985e+02 6.755e+00 3.091e-01 3.558e-01
0.631 1.4647667106247684e+02 6.635e+00 2.843e-01 3.110e-01
0.641 1.4692858553504757e+02 6.515e+00 2.576e-01 2.710e-01
0.651 1.4735938681901314e+02 6.396e+00 2.372e-01 2.298e-01
0.661 1.4776936206145240e+02 6.266e+00 2.244e-01 1.989e-01
0.671 1.4815853248963157e+02 6.137e+00 2.142e-01 1.610e-01
0.681 1.4852718835141053e+02 5.999e+00 1.962e-01 1.298e-01
0.691 1.4887591923090238e+02 5.875e+00 1.741e-01 7.636e-02
0.701 1.4920509767305839e+02 5.782e+00 1.588e-01 7.951e-02
0.711 1.4951540961675516e+02 5.690e+00 1.449e-01 8.012e-02
0.721 1.4980756424996363e+02 5.575e+00 1.458e-01 7.727e-02
0.731 1.5008215066098160e+02 5.464e+00 1.352e-01 7.428e-02
0.741 1.5033991879485365e+02 5.354e+00 1.362e-01 7.802e-02
0.751 1.5058164855310179e+02 5.262e+00 1.177e-01 8.757e-02
0.761 1.5080811983724769e+02 5.176e+00 1.105e-01 9.316e-02
0.771 1.5102011254881339e+02 5.084e+00 9.868e-02 1.052e-01
0.781 1.5121840658932081e+02 4.996e+00 9.989e-02 1.031e-01
0.791 1.5140378186029184e+02 4.908e+00 1.205e-01 1.073e-01
0.801 1.5157701826324822e+02 4.820e+00 1.277e-01 1.097e-01
0.811 1.5173889569971203e+02 4.732e+00 1.296e-01 1.059e-01
0.821 1.5189019407120514e+02 4.644e+00 1.201e-01 1.066e-01
0.831 1.5203169327924925e+02 4.556e+00 1.110e-01 9.420e-02
0.841 1.5216417322536657e+02 4.468e+00 1.102e-01 9.462e-02
0.851 1.5228841381107867e+02 4.381e+00 1.145e-01 9.885e-02
0.861 1.5240519482230874e+02 4.294e+00 1.232e-01 1.089e-01
0.871 1.5251528335061721e+02 4.208e+00 1.232e-01 1.121e-01
0.881 1.5261942128310710e+02 4.125e+00 1.315e-01 1.143e-01
0.891 1.5271833514989518e+02 4.043e+00 1.286e-01 1.157e-01
0.901 1.5281271501409341e+02 3.963e+00 1.368e-01 1.164e-01
0.911 1.5290316461062349e+02 3.888e+00 1.140e-01 1.158e-01
0.921 1.5299022812657287e+02 3.823e+00 9.364e-02 1.133e-01
0.931 1.5307442030466166e+02 3.756e+00 7.700e-02 1.099e-01
0.941 1.5315622978278989e+02 3.691e+00 7.450e-02 1.055e-01
0.951 1.5323611539812634e+02 3.626e+00 7.066e-02 9.999e-02
0.961 1.5331447170612270e+02 3.555e+00 6.566e-02 9.354e-02
0.971 1.5339165241497136e+02 3.487e+00 5.830e-02 8.656e-02
0.981 1.5346793738515800e+02 3.421e+00 4.865e-02 7.933e-02
0.991 1.5354352527553385e+02 3.357e+00 3.989e-02 7.294e-02
1.001 1.5361854167461001e+02 3.296e+00 3.222e-02 6.654e-02
1.011 1.5369305165210415e+02 3.246e+00 2.689e-02 5.987e-02
1.021 1.5376709156371928e+02 3.203e+00 2.208e-02 5.310e-02
1.031 1.5384069514749399e+02 3.161e+00 1.776e-02 4.603e-02
1.041 1.5391389614146681e+02 3.117e+00 1.387e-02 3.983e-02
1.051 1.5398672828367665e+02 3.072e+00 1.039e-02 3.564e-02
1.061 1.5405922617473078e+02 3.029e+00 7.277e-03 3.019e-02
1.071 1.5413142227326304e+02 2.988e+00 3.990e-03 2.471e-02
1.081 1.5420334652123046e+02 2.949e+00 1.672e-03 1.970e-02
1.091 1.5427502550253374e+02 2.913e+00 1.470e-03 1.617e-02
1.101 1.5434648010149888e+02 2.878e+00 1.364e-03 1.377e-02
1.111 1.5441773244870026e+02 2.845e+00 5.841e-03 1.444e-02
1.121 1.5448880285105182e+02 2.815e+00 1.072e-02 1.592e-02
1.131 1.5455971316312312e+02 2.786e+00 1.284e-02 1.516e-02
1.141 1.5463048074443930e+02 2.759e+00 1.513e-02 1.776e-02
1.151 1.5470110613292292e+02 2.734e+00 1.859e-02 1.770e-02
1.161 1.5477158939096486e+02 2.711e+00 1.894e-02 2.189e-02
1.171 1.5484193058095542e+02 2.690e+00 2.118e-02 2.309e-02
1.181 1.5491212976528521e+02 2.670e+00 2.363e-02 2.716e-02
1.191 1.5498218700634479e+02 2.653e+00 2.618e-02 2.944e-02
1.201 1.5505210236652468e+02 2.637e+00 2.840e-02 3.094e-02
1.211 1.5512187590821532e+02 2.623e+00 3.029e-02 3.088e-02
1.221 1.5519150769380730e+02 2.610e+00 3.183e-02 3.165e-02
1.231 1.5526099778569113e+02 2.598e+00 3.293e-02 3.221e-02
1.241 1.5533034624625748e+02 2.586e+00 3.378e-02 3.256e-02
1.251 1.5539955313789670e+02 2.576e+00 3.438e-02 3.271e-02
1.261 1.5546861852299946e+02 2.567e+00 3.475e-02 3.267e-02
1.271 1.5553754246395613e+02 2.560e+00 3.489e-02 3.221e-02
1.281 1.5560632502315744e+02 2.555e+00 3.482e-02 3.107e-02
1.291 1.5567496626299385e+02 2.551e+00 3.454e-02 2.985e-02
1.301 1.5574346624585579e+02 2.556e+00 3.406e-02 2.856e-02
1.311 1.5581182503413390e+02 2.564e+00 3.339e-02 2.720e-02
1.321 1.5588004269021877e+02 2.573e+00 3.255e-02 2.578e-02
1.331 1.5594811927650065e+02 2.577e+00 3.153e-02 2.430e-02
1.341 1.5601605485537041e+02 2.582e+00 3.035e-02 2.277e-02
1.351 1.5608384948921841e+02 2.584e+00 2.903e-02 2.119e-02
1.361 1.5615150324043515e+02 2.596e+00 2.741e-02 1.956e-02
1.371 1.5621901617141134e+02 2.613e+00 2.562e-02 1.789e-02
1.381 1.5628638834453733e+02 2.631e+00 2.370e-02 1.618e-02
1.391 1.5635361982220377e+02 2.650e+00 2.178e-02 1.444e-02
1.401 1.5642071066680109e+02 2.668e+00 2.024e-02 1.267e-02
1.411 1.5648766094071982e+02 2.683e+00 1.839e-02 1.088e-02
1.421 1.5655447070635063e+02 2.698e+00 1.626e-02 9.068e-03
1.431 1.5662114002608394e+02 2.713e+00 1.373e-02 7.239e-03
1.441 1.5668766896231034e+02 2.729e+00 1.118e-02 5.398e-03
1.451 1.5675405757742024e+02 2.749e+00 9.655e-03 3.549e-03
1.461 1.5682030593380441e+02 2.769e+00 7.058e-03 1.819e-03
1.471 1.5688641409385312e+02 2.788e+00 5.810e-03 1.384e-03
1.481 1.5695238211995706e+02 2.809e+00 4.793e-03 2.658e-03
1.491 1.5701821007450675e+02 2.832e+00 4.468e-03 4.169e-03
1.501 1.5708389801989273e+02 2.856e+00 5.059e-03 5.575e-03
1.511 1.5714944601850544e+02 2.878e+00 6.318e-03 7.365e-03
1.521 1.5721485413273541e+02 2.902e+00 7.688e-03 7.776e-03
1.531 1.5728012242497326e+02 2.926e+00 8.978e-03 9.456e-03
1.541 1.5734525095760952e+02 2.952e+00 1.274e-02 1.198e-02
1.551 1.5741023979303472e+02 2.979e+00 1.511e-02 1.447e-02
1.561 1.5747508899363928e+02 3.005e+00 1.706e-02 1.693e-02
1.571 1.5753979862181393e+02 3.028e+00 1.896e-02 1.933e-02
1.581 1.5760436873994905e+02 3.054e+00 2.080e-02 2.167e-02
1.591 1.5766879941043513e+02 3.082e+00 2.258e-02 2.394e-02
1.601 1.5773309069566290e+02 3.109e+00 2.429e-02 2.614e-02
1.611 1.5779724265802267e+02 3.137e+00 2.593e-02 2.825e-02
1.621 1.5786125535990513e+02 3.165e+00 2.748e-02 3.026e-02
1.631 1.5792512886370091e+02 3.193e+00 2.895e-02 3.212e-02
1.641 1.5798886323180020e+02 3.222e+00 3.032e-02 3.382e-02
1.651 1.5805245852659382e+02 3.250e+00 3.158e-02 3.539e-02
1.661 1.5811591481047213e+02 3.280e+00 3.274e-02 3.683e-02
1.671 1.5817923214582584e+02 3.309e+00 3.379e-02 3.812e-02
1.681 1.5824241059504533e+02 3.339e+00 3.471e-02 3.925e-02
1.691 1.5830545022052124e+02 3.369e+00 3.550e-02 4.023e-02
1.701 1.5836835108464396e+02 3.399e+00 3.615e-02 4.103e-02
1.711 1.5843111324980421e+02 3.429e+00 3.667e-02 4.165e-02
1.721 1.5849373677839228e+02 3.458e+00 3.704e-02 4.208e-02
1.731 1.5855622173279900e+02 3.487e+00 3.725e-02 4.231e-02
1.741 1.5861856817541465e+02 3.516e+00 3.730e-02 4.233e-02
1.751 1.5868077616862993e+02 3.544e+00 3.718e-02 4.213e-02
1.761 1.5874284577483527e+02 3.572e+00 3.689e-02 4.170e-02
1.771 1.5880477705642127e+02 3.599e+00 3.642e-02 4.104e-02
1.781 1.5886657007577833e+02 3.627e+00 3.576e-02 4.013e-02
1.791 1.5892822489529723e+02 3.654e+00 3.490e-02 3.896e-02
1.801 1.5898974157736828e+02 3.681e+00 3.385e-02 3.753e-02
1.811 1.5905112018438203e+02 3.707e+00 3.251e-02 3.582e-02
1.821 1.5911236077872911e+02 3.733e+00 3.111e-02 3.341e-02
1.831 1.5917346342279998e+02 3.760e+00 2.941e-02 3.052e-02
1.841 1.5923442817898524e+02 3.785e+00 2.749e-02 2.777e-02
1.851 1.5929525510967540e+02 3.810e+00 2.473e-02 2.402e-02
1.861 1.5935594427726090e+02 3.835e+00 2.183e-02 2.092e-02
1.871 1.5941649574413242e+02 3.859e+00 2.028e-02 1.844e-02
1.881 1.5947690957268040e+02 3.884e+00 1.739e-02 1.551e-02
1.891 1.5953718582529535e+02 3.911e+00 1.409e-02 1.320e-02
1.901 1.5959732456436785e+02 3.930e+00 1.080e-02 9.035e-03
1.911 1.5965732585228855e+02 3.948e+00 8.760e-03 7.965e-03
1.921 1.5971718975144779e+02 3.968e+00 1.212e-02 8.204e-03
1.931 1.5977691632423611e+02 3.988e+00 1.188e-02 1.049e-02
1.941 1.5983650563304417e+02 4.006e+00 1.625e-02 1.410e-02
1.951 1.5989595774026242e+02 4.021e+00 2.202e-02 1.721e-02
1.961 1.5995527270828131e+02 4.037e+00 2.816e-02 2.050e-02
1.971 1.6001445059949157e+02 4.053e+00 3.467e-02 2.451e-02
1.981 1.6007349147628369e+02 4.068e+00 4.294e-02 2.886e-02
1.991 1.6013239540104803e+02 4.078e+00 5.181e-02 3.345e-02


==> anc/spline_mc_tpc_ne3_conti_a0.out <==
0.000 1.5959444534000014e+02 1.515e+00 2.191e-03 -2.191e-03
0.010 1.5959252420710902e+02 1.514e+00 1.614e-03 -1.614e-03
0.020 1.5958984222346024e+02 1.521e+00 1.116e-03 -1.116e-03
0.030 1.5958639173681647e+02 1.530e+00 6.898e-04 -6.898e-04
0.040 1.5958216509494125e+02 1.531e+00 3.306e-04 -3.306e-04
0.050 1.5957715464559749e+02 1.540e+00 3.285e-05 -3.284e-05
0.060 1.5957135273654865e+02 1.544e+00 -2.089e-04 2.089e-04
0.070 1.5956475171555775e+02 1.551e+00 -4.002e-04 4.002e-04
0.080 1.5955734393038813e+02 1.553e+00 -5.464e-04 5.464e-04
0.090 1.5954912172880285e+02 1.559e+00 -6.531e-04 6.531e-04
0.100 1.5954007745856515e+02 1.559e+00 -7.257e-04 7.257e-04
0.110 1.5953020346602389e+02 1.556e+00 -7.696e-04 7.697e-04
0.120 1.5951948961551957e+02 1.553e+00 -7.880e-04 7.880e-04
0.130 1.5950792451542449e+02 1.554e+00 -7.824e-04 7.824e-04
0.140 1.5949549831648201e+02 1.556e+00 -7.561e-04 7.562e-04
0.150 1.5948220116943614e+02 1.556e+00 -7.125e-04 7.126e-04
0.160 1.5946802322503027e+02 1.555e+00 -6.549e-04 6.549e-04
0.170 1.5945295463400825e+02 1.553e+00 -5.863e-04 5.864e-04
0.180 1.5943698554711384e+02 1.551e+00 -5.103e-04 5.104e-04
0.190 1.5942010606165138e+02 1.550e+00 -4.299e-04 4.300e-04
0.200 1.5940230323949186e+02 1.548e+00 -3.454e-04 3.455e-04
0.210 1.5938356478659222e+02 1.546e+00 -2.576e-04 2.577e-04
0.220 1.5936387994856497e+02 1.544e+00 -1.688e-04 1.689e-04
0.230 1.5934323797102257e+02 1.543e+00 -8.143e-05 8.153e-05
0.240 1.5932162789506785e+02 1.541e+00 2.356e-06 -2.239e-06
0.250 1.5929903523621931e+02 1.539e+00 8.392e-05 -8.379e-05
0.260 1.5927544735874403e+02 1.538e+00 1.628e-04 -1.626e-04
0.270 1.5925085286414068e+02 1.537e+00 2.372e-04 -2.371e-04
0.280 1.5922524035390813e+02 1.535e+00 3.055e-04 -3.053e-04
0.290 1.5919859842954497e+02 1.534e+00 3.659e-04 -3.657e-04
0.300 1.5917091417817610e+02 1.531e+00 4.182e-04 -4.180e-04
0.310 1.5914217197924887e+02 1.528e+00 4.649e-04 -4.647e-04
0.320 1.5911235977088324e+02 1.524e+00 5.050e-04 -5.048e-04
0.330 1.5908146569787567e+02 1.524e+00 5.372e-04 -5.370e-04
0.340 1.5904947707560694e+02 1.525e+00 5.610e-04 -5.608e-04
0.350 1.5901637723889561e+02 1.526e+00 5.800e-04 -5.798e-04
0.360 1.5898215327047043e+02 1.527e+00 5.940e-04 -5.938e-04
0.370 1.5894679297174437e+02 1.528e+00 6.021e-04 -6.018e-04
0.380 1.5891028414413077e+02 1.527e+00 6.033e-04 -6.030e-04
0.390 1.5887261458904240e+02 1.523e+00 5.968e-04 -5.965e-04
0.400 1.5883377210789254e+02 1.524e+00 5.815e-04 -5.812e-04
0.410 1.5879374450209417e+02 1.525e+00 5.566e-04 -5.563e-04
0.420 1.5875251957306048e+02 1.524e+00 5.212e-04 -5.209e-04
0.430 1.5871008512220436e+02 1.524e+00 4.743e-04 -4.739e-04
0.440 1.5866642804648504e+02 1.524e+00 4.158e-04 -4.155e-04
0.450 1.5862153016004345e+02 1.526e+00 3.510e-04 -3.507e-04
0.460 1.5857537810653449e+02 1.528e+00 2.800e-04 -2.796e-04
0.470 1.5852795961440211e+02 1.531e+00 2.019e-04 -2.016e-04
0.480 1.5847926100964432e+02 1.534e+00 1.174e-04 -1.170e-04
0.490 1.5842926348425175e+02 1.538e+00 3.201e-05 -3.163e-05
0.500 1.5837795399398476e+02 1.543e+00 -5.423e-05 5.463e-05
0.510 1.5832532033055398e+02 1.548e+00 -1.423e-04 1.427e-04
0.520 1.5827135028567039e+02 1.554e+00 -2.330e-04 2.334e-04
0.530 1.5821603146435265e+02 1.561e+00 -3.272e-04 3.276e-04
0.540 1.5815934088182800e+02 1.568e+00 -4.150e-04 4.154e-04
0.550 1.5810125758103115e+02 1.576e+00 -4.884e-04 4.889e-04
0.560 1.5804176995176996e+02 1.585e+00 -5.492e-04 5.497e-04
0.570 1.5798086642572579e+02 1.595e+00 -5.987e-04 5.992e-04
0.580 1.5791853543457955e+02 1.606e+00 -6.386e-04 6.391e-04
0.590 1.5785476541001250e+02 1.618e+00 -6.704e-04 6.710e-04
0.600 1.5778954357672120e+02 1.631e+00 -6.945e-04 6.951e-04
0.610 1.5772284157433299e+02 1.648e+00 -6.956e-04 6.962e-04
0.620 1.5765464364752091e+02 1.661e+00 -6.711e-04 6.716e-04
0.630 1.5758493986346230e+02 1.679e+00 -6.241e-04 6.247e-04
0.640 1.5751372028933483e+02 1.694e+00 -5.579e-04 5.585e-04
0.650 1.5744097499231600e+02 1.705e+00 -4.757e-04 4.763e-04
0.660 1.5736669403958339e+02 1.721e+00 -3.806e-04 3.812e-04
0.670 1.5729086749831447e+02 1.742e+00 -2.759e-04 2.764e-04
0.680 1.5721348543568686e+02 1.758e+00 -1.646e-04 1.652e-04
0.690 1.5713453791887795e+02 1.786e+00 -5.010e-05 5.069e-05
0.700 1.5705401501506532e+02 1.813e+00 6.455e-05 -6.395e-05
0.710 1.5697190679142662e+02 1.842e+00 1.761e-04 -1.755e-04
0.720 1.5688820331513926e+02 1.869e+00 2.814e-04 -2.808e-04
0.730 1.5680289465338083e+02 1.891e+00 3.772e-04 -3.766e-04
0.740 1.5671597087332884e+02 1.914e+00 4.604e-04 -4.597e-04
0.750 1.5662742204216073e+02 1.947e+00 5.277e-04 -5.271e-04
0.760 1.5653723822705416e+02 1.966e+00 5.760e-04 -5.753e-04
0.770 1.5644540308892098e+02 1.997e+00 6.085e-04 -6.078e-04
0.780 1.5635189703268841e+02 2.041e+00 6.316e-04 -6.309e-04
0.790 1.5625671137740281e+02 2.087e+00 6.410e-04 -6.403e-04
0.800 1.5615985013641478e+02 2.132e+00 6.195e-04 -6.187e-04
0.810 1.5606131755648491e+02 2.171e+00 5.496e-04 -5.489e-04
0.820 1.5596111788437361e+02 2.209e+00 4.141e-04 -4.134e-04
0.830 1.5585925536684169e+02 2.251e+00 1.957e-04 -1.950e-04
0.840 1.5575573425064979e+02 2.305e+00 -1.232e-04 1.239e-04
0.850 1.5565055878255836e+02 2.341e+00 -5.598e-04 5.605e-04
0.860 1.5554373320932820e+02 2.377e+00 -1.132e-03 1.132e-03
0.870 1.5543526177771975e+02 2.421e+00 -1.856e-03 1.857e-03
0.880 1.5532514873449372e+02 2.483e+00 -2.750e-03 2.751e-03
0.890 1.5521339832641075e+02 2.552e+00 -3.831e-03 3.832e-03
0.900 1.5510001480023132e+02 2.608e+00 -5.117e-03 5.118e-03


==> anc/trace_anomaly_24x32_MS_0.dat <==
0 0 0
0 0 0
0.001 0 0
0.002 0 0
0.003 0 0
0.004 0 0
0.005 0 0
0.006 0 0
0.007 0 0
0.008 0 0
0.009 0 0
0.01 0 0
0.011 0 0
0.012 0 0
0.013 0 0
0.014 0 0
0.015 0 0
0.016 0 0
0.017 0 0
0.018 0 0
0.019 0 0
0.02 0 0
0.021 0 0
0.022 0 0
0.023 0 0
0.024 0 0
0.025 0 0
0.026 0 0
0.027 0 0
0.028 0 0
0.029 0 0
0.03 0 0
0.031 0 0
0.032 0 0
0.033 0 0
0.034 0 0
0.035 0 0
0.036 0 0
0.037 0 0
0.038 0 0
0.039 0 0
0.04 0 0
0.041 0 0
0.042 0 0
0.043 0 0
0.044 0 0
0.045 0 0
0.046 0 0
0.047 0 0
0.048 0 0
0.049 0 0
0.05 0 0
0.051 0 0
0.052 0 0
0.053 0 0
0.054 0 0
0.055 0 0
0.056 0 0
0.057 0 0
0.058 0 0
0.059 0 0
0.06 0 0
0.061 0 0
0.062 0 0
0.063 0 0
0.064 0 0
0.065 0 0
0.066 0 0
0.067 0 0
0.068 0 0
0.069 0 0
0.07 0 0
0.071 0 0
0.072 0 0
0.073 0 0
0.074 0 0
0.075 0 0
0.076 0 0
0.077 0 0
0.078 0 0
0.079 0 0
0.08 0 0
0.081 0 0
0.082 0 0
0.083 0 0
0.084 0 0
0.085 0 0
0.086 0 0
0.087 0 0
0.088 0 0
0.089 0 0
0.09 0 0
0.091 0 0
0.092 0 0
0.093 0 0
0.094 0 0
0.095 0 0
0.096 0 0
0.097 0 0
0.098 0 0
0.099 0 0
0.1 0 0
0.101 0 0
0.102 0 0
0.103 0 0
0.104 0 0
0.105 0 0
0.106 0 0
0.107 0 0
0.108 0 0
0.109 0 0
0.11 0 0
0.111 0 0
0.112 0 0
0.113 0 0
0.114 0 0
0.115 0 0
0.116 0 0
0.117 0 0
0.118 0 0
0.119 0 0
0.12 0 0
0.121 0 0
0.122 0 0
0.123 0 0
0.124 0 0
0.125 0 0
0.126 0 0
0.127 0 0
0.128 0 0
0.129 0 0
0.13 0 0
0.131 0 0
0.132 0 0
0.133 0 0
0.134 0 0
0.135 0 0
0.136 0 0
0.137 0 0
0.138 0 0
0.139 0 0
0.14 0 0
0.141 0 0
0.142 0 0
0.143 0 0
0.144 0 0
0.145 0 0
0.146 0 0
0.147 0 0
0.148 0 0
0.149 0 0
0.15 0 0
0.151 0 0
0.152 0 0
0.153 0 0
0.154 0 0
0.155 0 0
0.156 0 0
0.157 0 0
0.158 0 0
0.159 0 0
0.16 0 0
0.161 0 0
0.162 0 0
0.163 0 0
0.164 0 0
0.165 0 0
0.166 0 0
0.167 0 0
0.168 0 0
0.169 0 0
0.17 0 0
0.171 0 0
0.172 0 0
0.173 0 0
0.174 0 0
0.175 0 0
0.176 0 0
0.177 0 0
0.178 0 0
0.179 0 0
0.18 0 0
0.181 0 0
0.182 0 0
0.183 0 0
0.184 0 0
0.185 0 0
0.186 0 0
0.187 0 0
0.188 0 0
0.189 0 0
0.19 0 0
0.191 0 0
0.192 0 0
0.193 0 0
0.194 0 0
0.195 0 0
0.196 0 0
0.197 0 0
0.198 0 0
0.199 0 0
0.2 0 0
0.201 0 0
0.202 0 0
0.203 0 0
0.204 0 0
0.205 0 0
0.206 0 0
0.207 0 0
0.208 0 0
0.209 0 0
0.21 0 0
0.211 0 0
0.212 0 0
0.213 0 0
0.214 0 0
0.215 0 0
0.216 0 0
0.217 0 0
0.218 0 0
0.219 0 0
0.22 0 0
0.221 0 0
0.222 0 0
0.223 0 0
0.224 0 0
0.225 0 0
0.226 0 0
0.227 0 0
0.228 0 0
0.229 0 0
0.23 0 0
0.231 0 0
0.232 0 0
0.233 0 0
0.234 0 0
0.235 0 0
0.236 0 0
0.237 0 0
0.238 0 0
0.239 0 0
0.24 0 0
0.241 0 0
0.242 0 0
0.243 0 0
0.244 0 0
0.245 0 0
0.246 0 0
0.247 0 0
0.248 0 0
0.249 0 0
0.25 0 0
0.251 0 0
0.252 0 0
0.253 0 0
0.254 0 0
0.255 0 0
0.256 0 0
0.257 0 0
0.258 0 0
0.259 0 0
0.26 0 0
0.261 0 0
0.262 0 0
0.263 0 0
0.264 0 0
0.265 0 0
0.266 0 0
0.267 0 0
0.268 0 0
0.269 0 0
0.27 0 0
0.271 0 0
0.272 0 0
0.273 0 0
0.274 0 0
0.275 0 0
0.276 0 0
0.277 0 0
0.278 0 0
0.279 0 0
0.28 0 0
0.281 0 0
0.282 0 0
0.283 0 0
0.284 0 0
0.285 0 0
0.286 0 0
0.287 0 0
0.288 0 0
0.289 0 0
0.29 0 0
0.291 0 0
0.292 0 0
0.293 0 0
0.294 0 0
0.295 0 0
0.296 0 0
0.297 0 0
0.298 0 0
0.299 0 0
0.3 0 0
0.301 0 0
0.302 0 0
0.303 0 0
0.304 0 0
0.305 0 0
0.306 0 0
0.307 0 0
0.308 0 0
0.309 0 0
0.31 0 0
0.311 0 0
0.312 0 0
0.313 0 0
0.314 0 0
0.315 0 0
0.316 0 0
0.317 0 0
0.318 0 0
0.319 0 0
0.32 0 0
0.321 0 0
0.322 0 0
0.323 0 0
0.324 0 0
0.325 0 0
0.326 0 0
0.327 0 0
0.328 0 0
0.329 0 0
0.33 0 0
0.331 0 0
0.332 0 0
0.333 0 0
0.334 0 0
0.335 0 0
0.336 0 0
0.337 0 0
0.338 0 0
0.339 0 0
0.34 0 0
0.341 0 0
0.342 0 0
0.343 0 0
0.344 0 0
0.345 0 0
0.346 0 0
0.347 0 0
0.348 0 0
0.349 0 0
0.35 0 0
0.351 0 0
0.352 0 0
0.353 0 0
0.354 0 0
0.355 0 0
0.356 0 0
0.357 0 0
0.358 0 0
0.359 0 0
0.36 0 0
0.361 0 0
0.362 0 0
0.363 0 0
0.364 0 0
0.365 0 0
0.366 0 0
0.367 0 0
0.368 0 0
0.369 0 0
0.37 0 0
0.371 0 0
0.372 0 0
0.373 0 0
0.374 0 0
0.375 0 0
0.376 0 0
0.377 0 0
0.378 0 0
0.379 0 0
0.38 0 0
0.381 0 0
0.382 0 0
0.383 0 0
0.384 0 0
0.385 0 0
0.386 0 0
0.387 0 0
0.388 0 0
0.389 0 0
0.39 0 0
0.391 0 0
0.392 0 0
0.393 0 0
0.394 0 0
0.395 0 0
0.396 0 0
0.397 0 0
0.398 0 0
0.399 0 0
0.4 0 0
0.401 0 0
0.402 0 0
0.403 0 0
0.404 0 0
0.405 0 0
0.406 0 0
0.407 0 0
0.408 0 0
0.409 0 0
0.41 0 0
0.411 0 0
0.412 0 0
0.413 0 0
0.414 0 0
0.415 0 0
0.416 0 0
0.417 0 0
0.418 0 0
0.419 0 0
0.42 0 0
0.421 0 0
0.422 0 0
0.423 0 0
0.424 0 0
0.425 0 0
0.426 0 0
0.427 0 0
0.428 0 0
0.429 0 0
0.43 0 0
0.431 0 0
0.432 0 0
0.433 0 0
0.434 0 0
0.435 0 0
0.436 0 0
0.437 0 0
0.438 0 0
0.439 0 0
0.44 0 0
0.441 0 0
0.442 0 0
0.443 0 0
0.444 0 0
0.445 0 0
0.446 0 0
0.447 0 0
0.448 0 0
0.449 0 0
0.45 0 0
0.451 0 0
0.452 0 0
0.453 0 0
0.454 0 0
0.455 0 0
0.456 0 0
0.457 0 0
0.458 0 0
0.459 0 0
0.46 0 0
0.461 0 0
0.462 0 0
0.463 0 0
0.464 0 0
0.465 0 0
0.466 0 0
0.467 0 0
0.468 0 0
0.469 0 0
0.47 0 0
0.471 0 0
0.472 0 0
0.473 0 0
0.474 0 0
0.475 0 0
0.476 0 0
0.477 0 0
0.478 0 0
0.479 0 0
0.48 0 0
0.481 0 0
0.482 0 0
0.483 0 0
0.484 0 0
0.485 0 0
0.486 0 0
0.487 0 0
0.488 0 0
0.489 0 0
0.49 0 0
0.491 0 0
0.492 0 0
0.493 0 0
0.494 0 0
0.495 0 0
0.496 0 0
0.497 0 0
0.498 0 0
0.499 0 0
0.5 0 0
0.501 0.00403469 0.00016293
0.502 0.00802919 0.000325219
0.503 0.0119838 0.000486877
0.504 0.0158988 0.000647914
0.505 0.0197744 0.000808338
0.506 0.0236108 0.000968159
0.507 0.0274084 0.00112739
0.508 0.0311674 0.00128603
0.509 0.0348882 0.00144411
0.51 0.0385708 0.00160161
0.511 0.0422157 0.00175856
0.512 0.045823 0.00191497
0.513 0.049393 0.00207083
0.514 0.0529261 0.00222618
0.515 0.0564225 0.00238101
0.516 0.0598824 0.00253532
0.517 0.063306 0.00268914
0.518 0.0666937 0.00284246
0.519 0.0700457 0.00299531
0.52 0.0733621 0.00314768
0.521 0.0766433 0.00329958
0.522 0.0798895 0.00345102
0.523 0.0831009 0.00360202
0.524 0.0862778 0.00375257
0.525 0.0894204 0.00390269
0.526 0.0925288 0.00405239
0.527 0.0956041 0.00420167
0.528 0.0986445 0.00435055
0.529 0.101652 0.00449903
0.53 0.104626 0.00464714
0.531 0.107568 0.00479488
0.532 0.110477 0.00494225
0.533 0.113353 0.00508927
0.534 0.116196 0.00523591
0.535 0.119008 0.00538217
0.536 0.121788 0.00552807
0.537 0.124537 0.0056736
0.538 0.127253 0.00581876
0.539 0.129938 0.00596355
0.54 0.132594 0.00610799
0.541 0.135218 0.00625215
0.542 0.13781 0.00639613
0.543 0.140372 0.00654008
0.544 0.142904 0.00668411
0.545 0.145405 0.00682836
0.546 0.147876 0.00697289
0.547 0.150317 0.00711774
0.548 0.152729 0.00726282
0.549 0.15511 0.007408
0.55 0.157464 0.00755313
0.551 0.159789 0.00769803
0.552 0.162086 0.0078425
0.553 0.164357 0.00798634
0.554 0.166601 0.00812938
0.555 0.168818 0.00827161
0.556 0.171008 0.00841314
0.557 0.173167 0.0085541
0.558 0.175297 0.00869467
0.559 0.177395 0.00883505
0.56 0.179461 0.00897551
0.561 0.181493 0.00911628
0.562 0.183491 0.00925738
0.563 0.185458 0.00939849
0.564 0.1874 0.00953868
0.565 0.189321 0.00967685
0.566 0.191228 0.00981178
0.567 0.193125 0.00994206
0.568 0.195017 0.0100662
0.569 0.196909 0.0101827
0.57 0.198805 0.0102905
0.571 0.200705 0.0103893
0.572 0.202608 0.0104795
0.573 0.204513 0.010564
0.574 0.206421 0.0106436
0.575 0.20833 0.01072
0.576 0.21024 0.0107944
0.577 0.21215 0.010869
0.578 0.21406 0.0109457
0.579 0.215969 0.0110272
0.58 0.217877 0.0111159
0.581 0.219782 0.0112152
0.582 0.221685 0.0113282
0.583 0.223586 0.0114586
0.584 0.225482 0.0116101
0.585 0.227375 0.011787
0.586 0.229262 0.0119934
0.587 0.231144 0.0122335
0.588 0.23302 0.0125088
0.589 0.23489 0.012818
0.59 0.236752 0.0131578
0.591 0.238607 0.0135239
0.592 0.240455 0.0139105
0.593 0.242292 0.014311
0.594 0.244122 0.0147179
0.595 0.245941 0.0151229
0.596 0.247749 0.0155178
0.597 0.249547 0.0158937
0.598 0.251333 0.0162426
0.599 0.253107 0.0165606
0.6 0.254868 0.0168471
0.601 0.256616 0.0171015
0.602 0.25835 0.0173237
0.603 0.26007 0.0175137
0.604 0.261775 0.0176719
0.605 0.263465 0.0177989
0.606 0.265137 0.0178954
0.607 0.266794 0.0179624
0.608 0.268434 0.0180008
0.609 0.270056 0.0180117
0.61 0.271658 0.0179965
0.611 0.273243 0.0179564
0.612 0.274808 0.017893
0.613 0.276353 0.0178077
0.614 0.277877 0.0177021
0.615 0.279381 0.017578
0.616 0.280862 0.0174371
0.617 0.282322 0.0172814
0.618 0.283758 0.0171127
0.619 0.28517 0.016933
0.62 0.286559 0.0167445
0.621 0.287923 0.0165493
0.622 0.289263 0.0163496
0.623 0.290577 0.0161477
0.624 0.291864 0.015946
0.625 0.293125 0.0157468
0.626 0.294358 0.0155523
0.627 0.295563 0.015365
0.628 0.29674 0.0151874
0.629 0.297888 0.0150214
0.63 0.299005 0.0148695
0.631 0.300094 0.0147336
0.632 0.301151 0.0146156
0.633 0.302177 0.0145173
0.634 0.30317 0.0144399
0.635 0.304131 0.0143849
0.636 0.30506 0.0143529
0.637 0.305955 0.0143443
0.638 0.306816 0.0143596
0.639 0.307642 0.0143983
0.64 0.308432 0.01446
0.641 0.309187 0.0145439
0.642 0.309906 0.0146487
0.643 0.310587 0.014773
0.644 0.311231 0.0149151
0.645 0.311836 0.015073
0.646 0.312403 0.0152446
0.647 0.312932 0.015428
0.648 0.31342 0.0156211
0.649 0.31387 0.0158221
0.65 0.314282 0.0160293
0.651 0.314654 0.0162413
0.652 0.314989 0.0164566
0.653 0.315285 0.0166743
0.654 0.315545 0.0168928
0.655 0.315766 0.0171113
0.656 0.315951 0.0173289
0.657 0.316099 0.0175447
0.658 0.31621 0.017758
0.659 0.316285 0.017968
0.66 0.316324 0.0181742
0.661 0.316328 0.018376
0.662 0.316296 0.0185729
0.663 0.316228 0.0187646
0.664 0.316126 0.0189505
0.665 0.31599 0.0191305
0.666 0.315819 0.0193041
0.667 0.315614 0.0194712
0.668 0.315375 0.0196315
0.669 0.315102 0.0197849
0.67 0.314797 0.0199311
0.671 0.314458 0.02007
0.672 0.314087 0.0202016
0.673 0.313684 0.0203257
0.674 0.313247 0.0204423
0.675 0.312779 0.0205512
0.676 0.312281 0.0206525
0.677 0.31175 0.0207461
0.678 0.311187 0.0208321
0.679 0.310594 0.0209105
0.68 0.309972 0.0209812
0.681 0.309317 0.0210442
0.682 0.308633 0.0210997
0.683 0.307922 0.0211477
0.684 0.307178 0.0211882
0.685 0.306407 0.0212214
0.686 0.305605 0.0212473
0.687 0.304777 0.0212658
0.688 0.303919 0.0212773
0.689 0.303032 0.0212818
0.69 0.302118 0.0212793
0.691 0.301179 0.02127
0.692 0.30021 0.021254
0.693 0.299215 0.0212314
0.694 0.298192 0.0212024
0.695 0.297144 0.021167
0.696 0.296067 0.0211255
0.697 0.294969 0.0210779
0.698 0.293842 0.0210245
0.699 0.292688 0.0209653
0.7 0.291513 0.0209006
0.701 0.29031 0.0208305
0.702 0.289083 0.0207552
0.703 0.287833 0.0206748
0.704 0.286558 0.0205894
0.705 0.285261 0.0204994
0.706 0.28394 0.0204048
0.707 0.282595 0.020306
0.708 0.281226 0.020203
0.709 0.279836 0.020096
0.71 0.278424 0.0199852
0.711 0.276986 0.0198709
0.712 0.27553 0.0197533
0.713 0.274052 0.0196326
0.714 0.272552 0.0195089
0.715 0.271034 0.0193826
0.716 0.269491 0.0192537
0.717 0.267927 0.0191226
0.718 0.266346 0.0189895
0.719 0.264744 0.0188546
0.72 0.263122 0.0187182
0.721 0.261482 0.0185804
0.722 0.25982 0.0184415
0.723 0.25814 0.0183019
0.724 0.256445 0.0181616
0.725 0.254727 0.0180209
0.726 0.252992 0.01788
0.727 0.251242 0.0177394
0.728 0.249473 0.0175992
0.729 0.247686 0.0174596
0.73 0.245881 0.0173209
0.731 0.244064 0.0171834
0.732 0.242226 0.0170473
0.733 0.240373 0.0169128
0.734 0.238503 0.0167801
0.735 0.236622 0.0166497
0.736 0.234721 0.0165216
0.737 0.232807 0.0163961
0.738 0.230876 0.0162734
0.739 0.228935 0.0161538
0.74 0.226975 0.0160375
0.741 0.225005 0.0159246
0.742 0.223017 0.0158155
0.743 0.221019 0.0157102
0.744 0.219007 0.015609
0.745 0.21698 0.0155121
0.746 0.214945 0.0154195
0.747 0.212895 0.0153314
0.748 0.210831 0.0152481
0.749 0.208756 0.0151695
0.75 0.206671 0.0150958
0.751 0.204576 0.0150271
0.752 0.202468 0.0149634
0.753 0.200349 0.0149047
0.754 0.198221 0.0148512
0.755 0.196084 0.0148028
0.756 0.193935 0.0147595
0.757 0.191777 0.0147213
0.758 0.189608 0.0146881
0.759 0.18743 0.0146599
0.76 0.185247 0.0146365
0.761 0.183054 0.014618
0.762 0.18085 0.014604
0.763 0.178641 0.0145946
0.764 0.176423 0.0145895
0.765 0.174198 0.0145886
0.766 0.171963 0.0145917
0.767 0.169725 0.0145986
0.768 0.167478 0.014609
0.769 0.165226 0.0146228
0.77 0.162968 0.0146397
0.771 0.160705 0.0146594
0.772 0.158434 0.0146819
0.773 0.156158 0.0147065
0.774 0.153878 0.0147333
0.775 0.151594 0.0147618
0.776 0.149303 0.0147919
0.777 0.147012 0.0148233
0.778 0.144714 0.0148559
0.779 0.142412 0.0148893
0.78 0.140107 0.0149235
0.781 0.137795 0.0149583
0.782 0.135482 0.0149935
0.783 0.133164 0.0150288
0.784 0.130842 0.0150643
0.785 0.128513 0.0150998
0.786 0.126184 0.0151349
0.787 0.123849 0.01517
0.788 0.121511 0.0152044
0.789 0.119169 0.0152384
0.79 0.116824 0.0152719
0.791 0.114473 0.0153046
0.792 0.112122 0.0153365
0.793 0.109762 0.0153676
0.794 0.107402 0.0153978
0.795 0.105039 0.015427
0.796 0.10267 0.0154552
0.797 0.100297 0.0154823
0.798 0.097922 0.0155084
0.799 0.095545 0.0155332
0.8 0.093161 0.0155569
0.801 0.090777 0.0155794
0.802 0.088388 0.0156007
0.803 0.085996 0.0156208
0.804 0.083599 0.0156397
0.805 0.081202 0.0156573
0.806 0.078799 0.0156736
0.807 0.076393 0.0156888
0.808 0.073983 0.0157027
0.809 0.071572 0.0157155
0.81 0.069156 0.015727
0.811 0.066738 0.0157374
0.812 0.064318 0.0157467
0.813 0.061892 0.0157547
0.814 0.059464 0.0157618
0.815 0.057033 0.0157678
0.816 0.054601 0.0157727
0.817 0.052163 0.0157767
0.818 0.049726 0.0157797
0.819 0.047281 0.0157818
0.82 0.044837 0.0157831
0.821 0.042391 0.0157837
0.822 0.03994 0.0157833
0.823 0.037487 0.0157824
0.824 0.035029 0.0157808
0.825 0.032572 0.0157787
0.826 0.030111 0.015776
0.827 0.027648 0.0157728
0.828 0.02518 0.0157693
0.829 0.022713 0.0157654
0.83 0.020242 0.0157612
0.831 0.017769 0.0157568
0.832 0.015292 0.0157524
0.833 0.012813 0.0157478
0.834 0.010333 0.0157432
0.835 0.007851 0.0157387
0.836 0.005364 0.0157343
0.837 0.002877 0.0157301
0.838 0.000388 0.0157263
0.839 -0.002105 0.0157228
0.84 -0.004599 0.0157197
0.841 -0.007095 0.0157171
0.842 -0.009592 0.0157151
0.843 -0.012092 0.0157137
0.844 -0.014594 0.0157131
0.845 -0.0171 0.0157132
0.846 -0.019604 0.0157142
0.847 -0.022114 0.0157161
0.848 -0.024623 0.015719
0.849 -0.027135 0.015723
0.85 -0.029648 0.0157281
0.851 -0.032162 0.0157345
0.852 -0.03468 0.015742
0.853 -0.037198 0.0157509
0.854 -0.03972 0.0157612
0.855 -0.042242 0.015773
0.856 -0.044765 0.0157862
0.857 -0.047288 0.015801
0.858 -0.049815 0.0158174
0.859 -0.052345 0.0158354
0.86 -0.054873 0.0158552
0.861 -0.057404 0.0158766
0.862 -0.059938 0.0158998
0.863 -0.062472 0.0159249
0.864 -0.065006 0.0159518
0.865 -0.067541 0.0159806
0.866 -0.070078 0.0160114
0.867 -0.072619 0.0160441
0.868 -0.07516 0.0160788
0.869 -0.0777 0.0161155
0.87 -0.08024 0.0161542
0.871 -0.082784 0.0161949
0.872 -0.08533 0.0162377
0.873 -0.087875 0.0162825
0.874 -0.090421 0.0163293
0.875 -0.092971 0.0163782
0.876 -0.095517 0.0164292
0.877 -0.098062 0.0164821
0.878 -0.100613 0.0165371
0.879 -0.10317 0.0165941
0.88 -0.105716 0.016653
0.881 -0.108271 0.016714
0.882 -0.110822 0.0167769
0.883 -0.113379 0.0168417
0.884 -0.115935 0.0169084
0.885 -0.118487 0.016977
0.886 -0.121038 0.0170473
0.887 -0.123598 0.0171194
0.888 -0.126154 0.0171933
0.889 -0.128716 0.0172688
0.89 -0.131267 0.017346
0.891 -0.133824 0.0174248
0.892 -0.13638 0.0175051
0.893 -0.138945 0.0175869
0.894 -0.141503 0.0176702
0.895 -0.144063 0.0177547
0.896 -0.146619 0.0178406
0.897 -0.149181 0.0179278
0.898 -0.151745 0.018016
0.899 -0.154302 0.0181055
0.9 -0.156861 0.0181959
0.901 -0.159423 0.0182873
0.902 -0.161977 0.0183796
0.903 -0.164547 0.0184728
0.904 -0.167103 0.0185667
0.905 -0.169658 0.0186612
0.906 -0.172222 0.0187564
0.907 -0.174782 0.0188522
0.908 -0.177341 0.0189482
0.909 -0.179899 0.0190448
0.91 -0.182463 0.0191415
0.911 -0.185016 0.0192385
0.912 -0.187575 0.0193355
0.913 -0.190133 0.0194327
0.914 -0.19269 0.0195298
0.915 -0.195253 0.0196268
0.916 -0.197805 0.0197235
0.917 -0.200366 0.0198199
0.918 -0.202923 0.019916
0.919 -0.205479 0.0200117
0.92 -0.208034 0.0201068
0.921 -0.210585 0.0202012
0.922 -0.213138 0.0202949
0.923 -0.215694 0.020388
0.924 -0.218242 0.02048
0.925 -0.220796 0.0205712
0.926 -0.223349 0.0206612
0.927 -0.225901 0.0207502
0.928 -0.228449 0.020838
0.929 -0.230996 0.0209245
0.93 -0.233542 0.0210095
0.931 -0.236087 0.0210932
0.932 -0.238638 0.0211754
0.933 -0.241178 0.0212559
0.934 -0.243717 0.0213347
0.935 -0.246265 0.0214118
0.936 -0.248812 0.021487
0.937 -0.251345 0.0215603
0.938 -0.253887 0.0216316
0.939 -0.256418 0.0217008
0.94 -0.258958 0.0217679
0.941 -0.261494 0.0218328
0.942 -0.264032 0.0218953
0.943 -0.266556 0.0219555
0.944 -0.269089 0.0220133
0.945 -0.271621 0.0220685
0.946 -0.274152 0.0221212
0.947 -0.276672 0.0221712
0.948 -0.279198 0.0222186
0.949 -0.281726 0.0222631
0.95 -0.28425 0.0223048
0.951 -0.286763 0.0223436
0.952 -0.289288 0.0223794
0.953 -0.291799 0.0224122
0.954 -0.294319 0.0224419
0.955 -0.296828 0.0224684
0.956 -0.299346 0.0224918
0.957 -0.30185 0.022512
0.958 -0.304356 0.0225289
0.959 -0.306871 0.0225424
0.96 -0.309375 0.0225525
0.961 -0.311878 0.0225592
0.962 -0.314377 0.0225625
0.963 -0.316868 0.0225623
0.964 -0.319368 0.0225585
0.965 -0.321867 0.0225512
0.966 -0.324352 0.0225402
0.967 -0.326839 0.0225257
0.968 -0.329335 0.0225074
0.969 -0.33182 0.0224856
0.97 -0.334304 0.0224601
0.971 -0.336777 0.0224309
0.972 -0.339259 0.022398
0.973 -0.34173 0.0223615
0.974 -0.344213 0.0223212
0.975 -0.346682 0.0222773
0.976 -0.349153 0.0222298
0.977 -0.35161 0.0221786
0.978 -0.354079 0.0221238
0.979 -0.356537 0.0220656
0.98 -0.358994 0.0220037
0.981 -0.36145 0.0219384
0.982 -0.363908 0.0218697
0.983 -0.366352 0.0217978
0.984 -0.368808 0.0217225
0.985 -0.371253 0.0216441
0.986 -0.373687 0.0215626
0.987 -0.376133 0.0214782
0.988 -0.378565 0.021391
0.989 -0.380999 0.0213011
0.99 -0.383432 0.0212086
0.991 -0.385864 0.0211139
0.992 -0.388288 0.0210169
0.993 -0.390701 0.0209179
0.994 -0.393123 0.0208171
0.995 -0.395544 0.0207148
0.996 -0.397947 0.0206112
0.997 -0.400359 0.0205066
0.998 -0.40276 0.0204013
0.999 -0.405173 0.0202956
1 -0.407565 0.0201898


==> anc/trace_anomaly_24x8_MS_120.0.dat <==
0 0 7.03596e-307 0 0 0.418801 0.0692758 6.52716e-16 -6.52716e-16
0.00740741 4.19515e-05 2.80024e-05 2.08068e-06 1.85067e-06 0.418843 0.0693059 2.08068e-06 1.85067e-06
0.0148148 0.000167781 0.000111997 8.30948e-06 7.39424e-06 0.418969 0.0693059 8.30948e-06 7.39424e-06
0.0222222 0.000377416 0.000251874 1.86512e-05 1.66099e-05 0.419178 0.0692758 1.86512e-05 1.66099e-05
0.0296296 0.000670732 0.000447688 3.30573e-05 2.94565e-05 0.419472 0.0693962 3.30573e-05 2.94565e-05
0.037037 0.00104756 0.000698478 5.13923e-05 4.58828e-05 0.419849 0.0697274 5.13923e-05 4.58828e-05
0.0444444 0.00150767 0.00100406 7.36112e-05 6.58135e-05 0.420309 0.0698779 7.36112e-05 6.58135e-05
0.0518519 0.00205081 0.00136474 9.95332e-05 8.92667e-05 0.420852 0.0700285 9.95332e-05 8.92667e-05
0.0592593 0.00267664 0.00178022 0.000129008 0.000116122 0.421478 0.0699381 0.000129008 0.000116122
0.0666667 0.0033848 0.00224657 0.000161854 0.000146259 0.422186 0.0700285 0.000161854 0.000146259
0.0740741 0.00417487 0.00276892 0.000197832 0.000179617 0.422976 0.0705403 0.000197832 0.000179617
0.0814815 0.00504639 0.00334487 0.00023676 0.000216077 0.423847 0.0705403 0.00023676 0.000216077
0.0888889 0.00599884 0.0039741 0.000278338 0.000255486 0.4248 0.0707811 0.000278338 0.000255486
0.0962963 0.00703165 0.00464247 0.000322444 0.000297756 0.425833 0.0706908 0.000322444 0.000297756
0.103704 0.00814422 0.005356 0.000368206 0.000342616 0.426945 0.0708112 0.000368206 0.000342616
0.111111 0.00933587 0.00612674 0.000416076 0.000390184 0.428137 0.0710822 0.000416076 0.000390184
0.118519 0.0106059 0.00694865 0.00046515 0.000439861 0.429407 0.0707209 0.00046515 0.000439861
0.125926 0.0119535 0.00781272 0.00051573 0.000491945 0.430755 0.0705102 0.00051573 0.000491945
0.133333 0.013378 0.00870388 0.000573535 0.000545837 0.432179 0.070179 0.000573535 0.000545837
0.140741 0.0148783 0.00965225 0.000633749 0.000601233 0.433679 0.0703898 0.000633749 0.000601233
0.148148 0.0164537 0.0106157 0.000695769 0.000658436 0.435255 0.0701489 0.000695769 0.000658436
0.155556 0.0181032 0.0116483 0.000759595 0.000716843 0.436904 0.0701188 0.000759595 0.000716843
0.162963 0.0198258 0.0127201 0.000825228 0.000776455 0.438627 0.070179 0.000825228 0.000776455
0.17037 0.0216203 0.013819 0.000892366 0.000836669 0.440421 0.07045 0.000892366 0.000836669
0.177778 0.0234858 0.0149661 0.000960408 0.000897484 0.442287 0.0708715 0.000960408 0.000897484
0.185185 0.025421 0.0161192 0.00102965 0.000958601 0.444222 0.0710822 0.00102965 0.000958601
0.192593 0.0274247 0.0173114 0.0010995 0.00101942 0.446226 0.0717446 0.0010995 0.00101942
0.2 0.0294958 0.0185398 0.00116995 0.00108926 0.448297 0.0715639 0.00116995 0.00108926
0.207407 0.0316328 0.0197591 0.0012407 0.00119253 0.450434 0.0720757 0.0012407 0.00119253
0.214815 0.0338344 0.0209814 0.00131145 0.00130302 0.452636 0.0722263 0.00131145 0.00130302
0.222222 0.0360993 0.0221978 0.0013816 0.00142074 0.4549 0.0733402 0.0013816 0.00142074
0.22963 0.038426 0.0234954 0.00145145 0.00148397 0.457227 0.0737015 0.00145145 0.00148397
0.237037 0.040813 0.0248893 0.00152039 0.00150745 0.459614 0.0745746 0.00152039 0.00150745
0.244444 0.0432587 0.0261357 0.00158783 0.00162366 0.46206 0.0754176 0.00158783 0.00162366
0.251852 0.0457615 0.0274634 0.00165407 0.00167394 0.464563 0.0756283 0.00165407 0.00167394
0.259259 0.0483199 0.0288905 0.0017182 0.0017194 0.467121 0.0762004 0.0017182 0.0017194
0.266667 0.050932 0.030167 0.00178022 0.00175974 0.469733 0.0767122 0.00178022 0.00175974
0.274074 0.0535959 0.0314315 0.00183983 0.00184495 0.472397 0.0774347 0.00183983 0.00184495
0.281481 0.0563097 0.0328465 0.00189703 0.00193888 0.475111 0.0780971 0.00189703 0.00193888
0.288889 0.0590717 0.0340809 0.00195122 0.00192985 0.477873 0.0788197 0.00195122 0.00192985
0.296296 0.06188 0.0354056 0.0020021 0.00198374 0.480681 0.0789401 0.0020021 0.00198374
0.303704 0.0647335 0.0367303 0.00204817 0.00208369 0.483535 0.0796325 0.00204817 0.00208369
0.311111 0.0676311 0.0378142 0.00208821 0.00208369 0.486432 0.0798734 0.00208821 0.00208369
0.318519 0.070572 0.0391088 0.00210778 0.00208761 0.489373 0.0801745 0.00210778 0.00208761
0.325926 0.073556 0.0404937 0.0021433 0.00210627 0.492357 0.0812282 0.0021433 0.00210627
0.333333 0.0765836 0.0418786 0.00217823 0.00226704 0.495385 0.0813486 0.00217823 0.00226704
0.340741 0.0796558 0.0430528 0.002199 0.00240463 0.498457 0.0817701 0.002199 0.00240463
0.348148 0.0827745 0.0444678 0.00224055 0.00243233 0.501576 0.0821615 0.00224055 0.00243233
0.355556 0.0859419 0.0454613 0.00218937 0.0026205 0.504743 0.0831249 0.00218937 0.0026205
0.362963 0.0891611 0.0473279 0.00213307 0.00263856 0.507962 0.0840884 0.00213307 0.00263856
0.37037 0.0924363 0.0482311 0.00220201 0.00257745 0.511237 0.0846905 0.00220201 0.00257745
0.377778 0.0957739 0.0491042 0.0022276 0.0028186 0.514575 0.0861356 0.0022276 0.0028186
0.385185 0.0991828 0.0501881 0.00235074 0.00306487 0.517984 0.0872496 0.00235074 0.00306487
0.392593 0.102672 0.0512719 0.00248562 0.00331777 0.521473 0.0875807 0.00248562 0.00331777
0.4 0.106249 0.0520547 0.00276381 0.00338401 0.52505 0.0885141 0.00276381 0.00338401
0.407407 0.109921 0.0527773 0.003101 0.00379346 0.528722 0.0891162 0.003101 0.00379346
0.414815 0.113697 0.0541622 0.00335992 0.00408851 0.532498 0.0895678 0.00335992 0.00408851
0.422222 0.117582 0.0554568 0.00379045 0.00434441 0.536383 0.0905312 0.00379045 0.00434441
0.42963 0.121584 0.0555772 0.00407947 0.00453409 0.540385 0.0905613 0.00407947 0.00453409
0.437037 0.125716 0.056932 0.00431732 0.00458828 0.544517 0.0911334 0.00431732 0.00458828
0.444444 0.129996 0.0585578 0.00460032 0.00485623 0.548797 0.0919763 0.00460032 0.00485623
0.451852 0.134438 0.0594309 0.00532289 0.00493451 0.553239 0.0928795 0.00532289 0.00493451
0.459259 0.139048 0.0602136 0.00595814 0.00468763 0.557849 0.0933613 0.00595814 0.00468763
0.466667 0.143853 0.0614781 0.00603943 0.00500074 0.562654 0.0937526 0.00603943 0.00500074
0.474074 0.14888 0.0625018 0.00618394 0.00556073 0.567681 0.0953784 0.00618394 0.00556073
0.481481 0.154135 0.0635856 0.00696973 0.00603341 0.572936 0.0951978 0.00696973 0.00603341
0.488889 0.159634 0.0646996 0.0076652 0.00615383 0.578435 0.0956193 0.0076652 0.00615383
0.496296 0.165377 0.0661447 0.00816798 0.00750262 0.584178 0.0960709 0.00816798 0.00750262
0.503704 0.171341 0.0677705 0.00898388 0.00839077 0.590142 0.0973956 0.00898388 0.00839077
0.511111 0.177497 0.0690048 0.00937225 0.00849313 0.596298 0.0988407 0.00937225 0.00849313
0.518519 0.183794 0.070179 0.00967031 0.00922172 0.602595 0.0992622 0.00967031 0.00922172
0.525926 0.190178 0.0703295 0.0102243 0.0101761 0.608979 0.0993224 0.0102243 0.0101761
0.533333 0.196597 0.0715037 0.0110793 0.0105013 0.615399 0.100075 0.0110793 0.0105013
0.540741 0.203002 0.0726779 0.0122204 0.0107451 0.621803 0.10137 0.0122204 0.0107451
0.548148 0.209343 0.0749961 0.0124702 0.011001 0.628144 0.103086 0.0124702 0.011001
0.555556 0.215575 0.0769831 0.0126358 0.0114827 0.634376 0.103297 0.0126358 0.0114827
0.562963 0.221651 0.0788197 0.0127533 0.011835 0.640452 0.105133 0.0127533 0.011835
0.57037 0.227528 0.0803551 0.0127834 0.0120367 0.646329 0.106548 0.0127834 0.0120367
0.577778 0.233164 0.0816497 0.0127713 0.0121903 0.651965 0.108354 0.0127713 0.0121903
0.585185 0.23852 0.0829744 0.0128466 0.0122113 0.657321 0.108354 0.0128466 0.0122113
0.592593 0.243555 0.0849313 0.0128044 0.0121391 0.662356 0.108475 0.0128044 0.0121391
0.6 0.248234 0.0866474 0.0127352 0.0120247 0.667035 0.10986 0.0127352 0.0120247
0.607407 0.25252 0.087641 0.0126388 0.0122956 0.671321 0.110883 0.0126388 0.0122956
0.614815 0.25638 0.0894173 0.0125214 0.0120186 0.675181 0.111696 0.0125214 0.0120186
0.622222 0.259781 0.0909226 0.0123859 0.0116995 0.678582 0.112569 0.0123859 0.0116995
0.62963 0.262693 0.0926387 0.0122384 0.0116032 0.681494 0.114165 0.0122384 0.0116032
0.637037 0.265086 0.0939935 0.0123257 0.0114647 0.683887 0.115369 0.0123257 0.0114647
0.644444 0.266934 0.0956494 0.0119253 0.011278 0.685735 0.117928 0.0119253 0.011278
0.651852 0.26821 0.097245 0.0117627 0.0110914 0.687011 0.118832 0.0117627 0.0110914
0.659259 0.268891 0.0985697 0.0114978 0.0108625 0.687692 0.119554 0.0114978 0.0108625
0.666667 0.268953 0.100436 0.0111696 0.0106096 0.687754 0.119253 0.0111696 0.0106096
0.674074 0.268376 0.100828 0.0109619 0.0104681 0.687177 0.120247 0.0109619 0.0104681
0.681481 0.267141 0.102574 0.0109167 0.010697 0.685942 0.121541 0.0109167 0.010697
0.688889 0.265229 0.103628 0.0106668 0.0106006 0.68403 0.121692 0.0106668 0.0106006
0.696296 0.262625 0.104772 0.0104621 0.0105223 0.681426 0.122113 0.0104621 0.0105223
0.703704 0.259314 0.105133 0.0104019 0.0104531 0.678115 0.121662 0.0104019 0.0104531
0.711111 0.255283 0.106488 0.0103507 0.0104019 0.674084 0.121963 0.0103507 0.0104019
0.718519 0.250522 0.10703 0.0102604 0.0103688 0.669323 0.122776 0.0102604 0.0103688
0.725926 0.24502 0.108445 0.0102032 0.0112419 0.663821 0.123739 0.0102032 0.0112419
0.733333 0.238769 0.109348 0.00992923 0.0118049 0.65757 0.124492 0.00992923 0.0118049
0.740741 0.231764 0.108957 0.00974257 0.0114617 0.650565 0.124371 0.00974257 0.0114617
0.748148 0.223999 0.109709 0.009583 0.0111666 0.6428 0.125335 0.009583 0.0111666
0.755556 0.215471 0.109529 0.00945655 0.0109288 0.634272 0.125786 0.00945655 0.0109288
0.762963 0.206178 0.109739 0.00967934 0.0107481 0.624979 0.1269 0.00967934 0.0107481
0.77037 0.196122 0.110793 0.0098931 0.0108294 0.614923 0.127593 0.0098931 0.0108294
0.777778 0.185302 0.112238 0.0100948 0.0110131 0.604103 0.127683 0.0100948 0.0110131
0.785185 0.173723 0.111907 0.0102875 0.0112298 0.592525 0.127924 0.0102875 0.0112298
0.792593 0.16139 0.111847 0.0104681 0.0114797 0.580191 0.128707 0.0104681 0.0114797
0.8 0.148309 0.110462 0.0106337 0.0117688 0.567111 0.129369 0.0106337 0.0117688
0.807407 0.134489 0.110793 0.0107813 0.0120036 0.55329 0.130814 0.0107813 0.0120036
0.814815 0.119938 0.110342 0.0109167 0.0122083 0.53874 0.129881 0.0109167 0.0122083
0.822222 0.10467 0.110673 0.0110311 0.0125124 0.523471 0.1297 0.0110311 0.0125124
0.82963 0.0886952 0.110311 0.0111275 0.0129218 0.507496 0.130001 0.0111275 0.0129218
0.837037 0.07203 0.110853 0.0112027 0.0134367 0.490831 0.130935 0.0112027 0.0134367
0.844444 0.0546902 0.110643 0.0113051 0.0138853 0.473491 0.131717 0.0113051 0.0138853
0.851852 0.0366938 0.110643 0.0117688 0.0147313 0.455495 0.132831 0.0117688 0.0147313
0.859259 0.0180601 0.110643 0.0123227 0.015502 0.436861 0.133464 0.0123227 0.015502
0.866667 -0.00118968 0.111064 0.0130302 0.016077 0.417611 0.134337 0.0130302 0.016077
0.874074 -0.0210328 0.111787 0.0135722 0.0166069 0.397768 0.134758 0.0135722 0.0166069
0.881481 -0.041445 0.111546 0.0142857 0.017188 0.377356 0.135782 0.0142857 0.017188


==> anc/trace_anomaly_24x8_MS_145.0.dat <==
0 0 7.03596e-307 0 0 2.59142 0.122776 -2.61147e-15 2.61147e-15
0.00740741 0.000138496 2.12524e-05 8.70689e-06 7.68326e-06 2.59156 0.122776 8.70689e-06 7.68326e-06
0.0148148 0.000554006 8.49615e-05 3.48035e-05 3.0709e-05 2.59198 0.122806 3.48035e-05 3.0709e-05
0.0222222 0.00124659 0.000191028 7.82777e-05 6.90651e-05 2.59267 0.122836 7.82777e-05 6.90651e-05
0.0296296 0.00221636 0.000339304 0.000139033 0.000122655 2.59364 0.122715 0.000139033 0.000122655
0.037037 0.00346347 0.000529278 0.00021695 0.000191359 2.59489 0.122535 0.00021695 0.000191359
0.0444444 0.0049881 0.000760799 0.000311907 0.000275086 2.59641 0.122354 0.000311907 0.000275086
0.0518519 0.00679049 0.00103327 0.000423904 0.000373626 2.59821 0.122204 0.000423904 0.000373626
0.0592593 0.00887091 0.00134608 0.00055246 0.000486827 2.60029 0.122505 0.00055246 0.000486827
0.0666667 0.0112297 0.00169953 0.000697274 0.00061448 2.60265 0.122836 0.000697274 0.00061448
0.0740741 0.0138672 0.00209333 0.000858647 0.000756283 2.60529 0.123227 0.000858647 0.000756283
0.0814815 0.0167838 0.00252626 0.00103598 0.000911936 2.60821 0.123348 0.00103598 0.000911936
0.0888889 0.01998 0.00299473 0.00122866 0.00108114 2.6114 0.123257 0.00122866 0.00108114
0.0962963 0.0234563 0.00349841 0.001437 0.00126419 2.61488 0.123257 0.001437 0.00126419
0.103704 0.0272131 0.00404034 0.00166009 0.00146319 2.61864 0.123227 0.00166009 0.00146319
0.111111 0.0312512 0.00461237 0.00189793 0.00167635 2.62267 0.123528 0.00189793 0.00167635
0.118519 0.035571 0.00522654 0.00214963 0.00190335 2.62699 0.123709 0.00214963 0.00190335
0.125926 0.0401733 0.00587384 0.00241517 0.00214361 2.6316 0.12389 0.00241517 0.00214361
0.133333 0.0450587 0.00655727 0.00269396 0.00239711 2.63648 0.124281 0.00269396 0.00239711
0.140741 0.050228 0.00728585 0.00298509 0.00266385 2.64165 0.124401 0.00298509 0.00266385
0.148148 0.055682 0.00803551 0.00328767 0.00294354 2.64711 0.124431 0.00328767 0.00294354
0.155556 0.0614215 0.00881227 0.00360379 0.00323648 2.65284 0.124401 0.00360379 0.00323648
0.162963 0.0674475 0.00961913 0.00392894 0.00354056 2.65887 0.124552 0.00392894 0.00354056
0.17037 0.0737607 0.010426 0.00426614 0.00385668 2.66518 0.12389 0.00426614 0.00385668
0.177778 0.0803622 0.011284 0.00461237 0.00418485 2.67179 0.1241 0.00461237 0.00418485
0.185185 0.087253 0.0121451 0.00496763 0.00452506 2.67868 0.124702 0.00496763 0.00452506
0.192593 0.0944341 0.0130784 0.00533192 0.00487731 2.68586 0.124853 0.00533192 0.00487731
0.2 0.101907 0.0140448 0.00570223 0.00523859 2.69333 0.125455 0.00570223 0.00523859
0.207407 0.109672 0.0150353 0.00607857 0.00561191 2.7011 0.125124 0.00607857 0.00561191
0.214815 0.11773 0.0160499 0.00646393 0.0060033 2.70915 0.124582 0.00646393 0.0060033
0.222222 0.126084 0.0170194 0.00685231 0.00638566 2.71751 0.125214 0.00685231 0.00638566
0.22963 0.134734 0.0180701 0.00724671 0.00678909 2.72616 0.125335 0.00724671 0.00678909
0.237037 0.143681 0.0191329 0.00764111 0.00719854 2.7351 0.125756 0.00764111 0.00719854
0.244444 0.152927 0.0201686 0.00804153 0.00762004 2.74435 0.12681 0.00804153 0.00762004
0.251852 0.162474 0.0212103 0.00844195 0.00804755 2.7539 0.126449 0.00844195 0.00804755
0.259259 0.172322 0.0221105 0.00884237 0.00847507 2.76375 0.126599 0.00884237 0.00847507
0.266667 0.182473 0.0231792 0.00924279 0.00883936 2.7739 0.126328 0.00924279 0.00883936
0.274074 0.192929 0.0241547 0.00974257 0.00919763 2.78435 0.12669 0.00974257 0.00919763
0.281481 0.203692 0.0251844 0.0103056 0.00965225 2.79511 0.125696 0.0103056 0.00965225
0.288889 0.214763 0.0262592 0.0108926 0.0101219 2.80619 0.126148 0.0108926 0.0101219
0.296296 0.226145 0.0274062 0.0115068 0.0106036 2.81757 0.126117 0.0115068 0.0106036
0.303704 0.23784 0.0283034 0.0120758 0.0110161 2.82926 0.126358 0.0120758 0.0110161
0.311111 0.24985 0.0294746 0.0124913 0.0114285 2.84127 0.12672 0.0124913 0.0114285
0.318519 0.262178 0.0306487 0.0128948 0.0119374 2.8536 0.128285 0.0128948 0.0119374
0.325926 0.274826 0.0318229 0.0132892 0.0124582 2.86625 0.128616 0.0132892 0.0124582
0.333333 0.287798 0.0328465 0.0136775 0.0129941 2.87922 0.128436 0.0136775 0.0129941
0.340741 0.301095 0.0337497 0.0140629 0.013539 2.89252 0.129791 0.0140629 0.013539
0.348148 0.314719 0.0345927 0.0144392 0.014096 2.90614 0.130031 0.0144392 0.014096
0.355556 0.328673 0.0355261 0.0147975 0.014662 2.9201 0.129851 0.0147975 0.014662
0.362963 0.342957 0.0363088 0.0151678 0.0152371 2.93438 0.130272 0.0151678 0.0152371
0.37037 0.357572 0.0367303 0.0155171 0.0158241 2.949 0.130483 0.0155171 0.0158241
0.377778 0.37252 0.0371518 0.0158452 0.0164022 2.96394 0.131206 0.0158452 0.0164022
0.385185 0.3878 0.0378443 0.0161553 0.0169622 2.97922 0.130935 0.0161553 0.0169622
0.392593 0.403409 0.0390184 0.0164383 0.0174981 2.99483 0.131206 0.0164383 0.0174981
0.4 0.419341 0.0399216 0.0169261 0.0180039 3.01076 0.131476 0.0169261 0.0180039
0.407407 0.43559 0.0409754 0.0179407 0.0184766 3.02701 0.131416 0.0179407 0.0184766
0.414815 0.452149 0.0419388 0.0182056 0.0189131 3.04357 0.132229 0.0182056 0.0189131
0.422222 0.469007 0.0423001 0.0184194 0.0193105 3.06043 0.131838 0.0184194 0.0193105
0.42963 0.486154 0.0427818 0.0185789 0.0196718 3.07758 0.131958 0.0185789 0.0196718
0.437037 0.503579 0.0427818 0.0191901 0.019997 3.095 0.133433 0.0191901 0.019997
0.444444 0.521269 0.0432033 0.0194881 0.020289 3.11269 0.133975 0.0194881 0.020289
0.451852 0.539212 0.0433538 0.0197952 0.0205479 3.13064 0.133584 0.0197952 0.0205479
0.459259 0.557389 0.0443172 0.0197109 0.0207767 3.14881 0.133674 0.0197109 0.0207767
0.466667 0.575785 0.0452807 0.019741 0.0209303 3.16721 0.134126 0.019741 0.0209303
0.474074 0.594386 0.0454613 0.0199759 0.0210386 3.18581 0.133765 0.0199759 0.0210386
0.481481 0.613169 0.0460935 0.0202137 0.0211169 3.20459 0.133464 0.0202137 0.0211169
0.488889 0.632112 0.0468161 0.0204365 0.0212012 3.22354 0.133162 0.0204365 0.0212012
0.496296 0.65119 0.0472376 0.0206292 0.0213036 3.24261 0.134036 0.0206292 0.0213036
0.503704 0.67037 0.0476591 0.0207978 0.0214361 3.26179 0.134337 0.0207978 0.0214361
0.511111 0.689621 0.0481709 0.0209333 0.0217161 3.28104 0.134608 0.0209333 0.0217161
0.518519 0.708903 0.0487429 0.0210477 0.0223423 3.30033 0.134848 0.0210477 0.0223423
0.525926 0.728178 0.0495558 0.021147 0.0228872 3.3196 0.13539 0.021147 0.0228872
0.533333 0.74741 0.0502483 0.0212404 0.0236188 3.33883 0.134909 0.0212404 0.0236188
0.540741 0.766563 0.0503085 0.0213307 0.0243835 3.35799 0.134427 0.0213307 0.0243835
0.548148 0.785604 0.0506999 0.021427 0.0250158 3.37703 0.134879 0.021427 0.0250158
0.555556 0.804501 0.0510612 0.0215324 0.0258828 3.39592 0.1353 0.0215324 0.0258828
0.562963 0.823224 0.0513923 0.0215595 0.0265934 3.41465 0.134758 0.0215595 0.0265934
0.57037 0.841742 0.0524461 0.0216649 0.0272105 3.43317 0.13536 0.0216649 0.0272105
0.577778 0.86003 0.05356 0.0218004 0.0274032 3.45145 0.135932 0.0218004 0.0274032
0.585185 0.878059 0.0544933 0.0222038 0.027608 3.46948 0.136324 0.0222038 0.027608
0.592593 0.895807 0.0546138 0.0224567 0.0284148 3.48723 0.137257 0.0224567 0.0284148
0.6 0.91325 0.0553062 0.0227577 0.0294505 3.50467 0.137588 0.0227577 0.0294505
0.607407 0.930365 0.0566911 0.023107 0.0303778 3.52179 0.137919 0.023107 0.0303778
0.614815 0.947134 0.0580158 0.0233779 0.0314315 3.53856 0.138642 0.0233779 0.0314315
0.622222 0.963536 0.0589191 0.023688 0.0318831 3.55496 0.138973 0.023688 0.0318831
0.62963 0.979556 0.0599126 0.0240373 0.0329369 3.57098 0.138702 0.0240373 0.0329369
0.637037 0.995177 0.0612373 0.0244287 0.0337196 3.5866 0.138672 0.0244287 0.0337196
0.644444 1.01039 0.0626222 0.0248622 0.0345325 3.60181 0.13807 0.0248622 0.0345325
0.651852 1.02517 0.0630136 0.0253379 0.0354056 3.61659 0.139455 0.0253379 0.0354056
0.659259 1.03951 0.0643985 0.0258618 0.0362787 3.63094 0.140388 0.0258618 0.0362787
0.666667 1.05341 0.0657834 0.0266927 0.0373325 3.64484 0.140629 0.0266927 0.0373325
0.674074 1.06686 0.0667468 0.0277163 0.0386873 3.65828 0.141412 0.0277163 0.0386873
0.681481 1.07984 0.0682221 0.0287912 0.040012 3.67127 0.141863 0.0287912 0.040012
0.688889 1.09236 0.068493 0.0299141 0.0413969 3.68378 0.142767 0.0299141 0.0413969
0.696296 1.10441 0.0692457 0.0311003 0.042571 3.69583 0.144001 0.0311003 0.042571
0.703704 1.11598 0.0705102 0.0323046 0.0437452 3.7074 0.144904 0.0323046 0.0437452
0.711111 1.12708 0.0706607 0.0335691 0.0449796 3.7185 0.145386 0.0335691 0.0449796
0.718519 1.13771 0.0709919 0.0348938 0.0462742 3.72913 0.144874 0.0348938 0.0462742
0.725926 1.14786 0.0718951 0.0362787 0.0475989 3.73929 0.145175 0.0362787 0.0475989
0.733333 1.15755 0.0729187 0.0376937 0.0489838 3.74898 0.146048 0.0376937 0.0489838
0.740741 1.16678 0.0739725 0.0391389 0.0504289 3.7582 0.147463 0.0391389 0.0504289
0.748148 1.17555 0.0739424 0.0406442 0.0519042 3.76698 0.148999 0.0406442 0.0519042
0.755556 1.18388 0.0747251 0.0422098 0.0534697 3.7753 0.150323 0.0422098 0.0534697
0.762963 1.19177 0.0759595 0.0438054 0.0547342 3.78319 0.150444 0.0438054 0.0547342
0.77037 1.19923 0.0771638 0.0454613 0.0559084 3.79065 0.15216 0.0454613 0.0559084
0.777778 1.20628 0.0775853 0.0471774 0.0570524 3.7977 0.152943 0.0471774 0.0570524
0.785185 1.21293 0.0790003 0.0489236 0.0584072 3.80435 0.152792 0.0489236 0.0584072
0.792593 1.21919 0.0792111 0.0506999 0.0600029 3.81061 0.153093 0.0506999 0.0600029
0.8 1.22509 0.0801745 0.0525364 0.0615082 3.81651 0.152702 0.0525364 0.0615082
0.807407 1.23064 0.0810777 0.0544331 0.0632845 3.82206 0.152672 0.0544331 0.0632845
0.814815 1.23586 0.08174 0.05636 0.065091 3.82728 0.152973 0.05636 0.065091
0.822222 1.24077 0.0824325 0.0583169 0.0669275 3.8322 0.153756 0.0583169 0.0669275
0.82963 1.24541 0.0826131 0.0603341 0.0686134 3.83683 0.153906 0.0603341 0.0686134
0.837037 1.24978 0.083155 0.0624114 0.070179 3.8412 0.153876 0.0624114 0.070179
0.844444 1.25392 0.0841787 0.0641275 0.072437 3.84534 0.154117 0.0641275 0.072437
0.851852 1.25785 0.0852023 0.0666866 0.0739122 3.84927 0.154478 0.0666866 0.0739122
0.859259 1.26161 0.0861356 0.0690349 0.075809 3.85303 0.15496 0.0690349 0.075809
0.866667 1.26522 0.0871593 0.0721359 0.0781874 3.85664 0.155863 0.0721359 0.0781874
0.874074 1.26872 0.0875807 0.0753574 0.0805056 3.86014 0.155743 0.0753574 0.0805056
0.881481 1.27213 0.0886345 0.078639 0.0827637 3.86356 0.156947 0.078639 0.0827637


==> anc/trace_anomaly_24x8_MS_165.0.dat <==
0 0 7.03596e-307 0 0 7.5451 0.216859 -1.56676e-14 1.56676e-14
0.00740741 0.00011839 4.36549e-05 5.25364e-06 3.42917e-06 7.54521 0.21689 5.25364e-06 3.42917e-06
0.0148148 0.000473631 0.000174559 2.09875e-05 1.36956e-05 7.54557 0.216859 2.09875e-05 1.36956e-05
0.0222222 0.00106593 0.000392292 4.71172e-05 3.06789e-05 7.54616 0.216769 4.71172e-05 3.06789e-05
0.0296296 0.00189565 0.000696371 8.35464e-05 5.41923e-05 7.54699 0.21692 8.35464e-05 5.41923e-05
0.037037 0.00296328 0.00108625 0.000130061 8.3998e-05 7.54806 0.217311 0.000130061 8.3998e-05
0.0444444 0.00426944 0.00156074 0.000186482 0.000120307 7.54937 0.217492 0.000186482 0.000120307
0.0518519 0.00581492 0.00212042 0.000253349 0.00016357 7.55091 0.217913 0.000253349 0.00016357
0.0592593 0.00760063 0.0027632 0.000330272 0.000213367 7.5527 0.218395 0.000330272 0.000213367
0.0666667 0.00962762 0.00348938 0.000416979 0.000269697 7.55472 0.218395 0.000416979 0.000269697
0.0740741 0.0118971 0.00429323 0.000513321 0.000332379 7.55699 0.218034 0.000513321 0.000332379
0.0814815 0.0144104 0.00517837 0.000618996 0.000401625 7.55951 0.218034 0.000618996 0.000401625
0.0888889 0.017169 0.00613577 0.000734305 0.000477193 7.56227 0.218335 0.000734305 0.000477193
0.0962963 0.0201745 0.00717145 0.000858647 0.000558783 7.56527 0.218576 0.000858647 0.000558783
0.103704 0.0234287 0.00827034 0.000991719 0.000646695 7.56853 0.218786 0.000991719 0.000646695
0.111111 0.0269335 0.00944451 0.00113352 0.00073852 7.57203 0.218967 0.00113352 0.00073852
0.118519 0.0306909 0.0106759 0.00128375 0.000835163 7.57579 0.219027 0.00128375 0.000835163
0.125926 0.0347031 0.0119795 0.00144182 0.000936322 7.5798 0.219238 0.00144182 0.000936322
0.133333 0.0389724 0.0133403 0.00160801 0.0010423 7.58407 0.219268 0.00160801 0.0010423
0.140741 0.0435013 0.0148095 0.00178142 0.00115249 7.5886 0.219027 0.00178142 0.00115249
0.148148 0.0482924 0.016333 0.00196236 0.00126659 7.59339 0.220623 0.00196236 0.00126659
0.155556 0.0533484 0.0179105 0.00214963 0.00138461 7.59844 0.219569 0.00214963 0.00138461
0.162963 0.0586723 0.0195303 0.00234352 0.00150564 7.60377 0.220051 0.00234352 0.00150564
0.17037 0.064267 0.0212223 0.00254373 0.00162998 7.60936 0.221345 0.00254373 0.00162998
0.177778 0.0701358 0.0229775 0.00274905 0.00175673 7.61523 0.221646 0.00274905 0.00175673
0.185185 0.0762818 0.0247689 0.0029598 0.00188589 7.62138 0.222098 0.0029598 0.00188589
0.192593 0.0827087 0.0265602 0.00318229 0.00201716 7.62781 0.22264 0.00318229 0.00201716
0.2 0.0894199 0.0283937 0.00339605 0.00214963 7.63452 0.223363 0.00339605 0.00214963
0.207407 0.0964192 0.0302273 0.00358873 0.0022833 7.64152 0.224296 0.00358873 0.0022833
0.214815 0.103711 0.032124 0.00372421 0.00241758 7.64881 0.225018 0.00372421 0.00241758
0.222222 0.111298 0.0342917 0.00384464 0.00255216 7.65639 0.226223 0.00384464 0.00255216
0.22963 0.119185 0.0362486 0.00395002 0.00268613 7.66428 0.226614 0.00395002 0.00268613
0.237037 0.127377 0.0379346 0.00403732 0.00277284 7.67247 0.229113 0.00403732 0.00277284
0.244444 0.135878 0.0398313 0.0041156 0.00282402 7.68097 0.230769 0.0041156 0.00282402
0.251852 0.144692 0.041999 0.00429022 0.00286135 7.68979 0.232274 0.00429022 0.00286135
0.259259 0.153824 0.044257 0.00448592 0.0029318 7.69892 0.232485 0.00448592 0.0029318
0.266667 0.16328 0.0461538 0.00468161 0.00316724 7.70838 0.232425 0.00468161 0.00316724
0.274074 0.173063 0.0481709 0.00487429 0.00341712 7.71816 0.233147 0.00487429 0.00341712
0.281481 0.183181 0.0503085 0.00506397 0.00357669 7.72828 0.23384 0.00506397 0.00357669
0.288889 0.193638 0.0525966 0.00525063 0.00378142 7.73873 0.234502 0.00525063 0.00378142
0.296296 0.204441 0.054674 0.00542826 0.00395303 7.74954 0.235706 0.00542826 0.00395303
0.303704 0.215597 0.0570524 0.00560288 0.004227 7.76069 0.236399 0.00560288 0.004227
0.311111 0.227111 0.0588588 0.00576546 0.00429925 7.77221 0.237964 0.00576546 0.00429925
0.318519 0.238991 0.0610566 0.005919 0.00458226 7.78409 0.238055 0.005919 0.00458226
0.325926 0.251245 0.0633749 0.00574739 0.00491945 7.79634 0.238566 0.00574739 0.00491945
0.333333 0.263882 0.0655426 0.00567815 0.00523859 7.80898 0.238898 0.00567815 0.00523859
0.340741 0.276907 0.0671081 0.00589191 0.00509106 7.822 0.239229 0.00589191 0.00509106
0.348148 0.29033 0.0690048 0.00601534 0.00454914 7.83543 0.240192 0.00601534 0.00454914
0.355556 0.304157 0.0711123 0.00615082 0.00458226 7.84925 0.239831 0.00615082 0.00458226
0.362963 0.318395 0.0720456 0.00612072 0.00450699 7.86349 0.240945 0.00612072 0.00450699
0.37037 0.333053 0.0739424 0.0062291 0.00485924 7.87815 0.241035 0.0062291 0.00485924
0.377778 0.348137 0.0759595 0.00628329 0.00524762 7.89323 0.241186 0.00628329 0.00524762
0.385185 0.363655 0.0777057 0.00570223 0.00567213 7.90875 0.242842 0.00570223 0.00567213
0.392593 0.379609 0.0794519 0.00562094 0.00534998 7.92471 0.242992 0.00562094 0.00534998
0.4 0.396002 0.0813787 0.00560589 0.00540417 7.9411 0.242872 0.00560589 0.00540417
0.407407 0.412833 0.0830647 0.00592201 0.00575944 7.95793 0.24227 0.00592201 0.00575944
0.414815 0.430104 0.0842389 0.00578352 0.0055246 7.9752 0.240192 0.00578352 0.0055246
0.422222 0.447812 0.086256 0.00517837 0.00599126 7.99291 0.238928 0.00517837 0.00599126
0.42963 0.465956 0.0882431 0.00559084 0.00677404 8.01105 0.240855 0.00559084 0.00677404
0.437037 0.484531 0.0888753 0.0064549 0.00692457 8.02963 0.243474 0.0064549 0.00692457
0.444444 0.503533 0.0898388 0.00670479 0.00763509 8.04863 0.244377 0.00670479 0.00763509
0.451852 0.522955 0.0915548 0.00740929 0.00801143 8.06805 0.24531 0.00740929 0.00801143
0.459259 0.542793 0.0926086 0.00798132 0.00745445 8.08789 0.248231 0.00798132 0.00745445
0.466667 0.563036 0.094144 0.00796325 0.00859851 8.10813 0.248682 0.00796325 0.00859851
0.474074 0.583678 0.0963117 0.00823422 0.00909828 8.12877 0.251121 0.00823422 0.00909828
0.481481 0.60471 0.0970042 0.0082583 0.0110251 8.14981 0.250248 0.0082583 0.0110251
0.488889 0.626122 0.098359 0.00823121 0.0125365 8.17122 0.249616 0.00823121 0.0125365
0.496296 0.647904 0.0988106 0.0082011 0.0138281 8.193 0.249315 0.0082011 0.0138281
0.503704 0.670047 0.0998944 0.00814088 0.0151046 8.21514 0.251332 0.00814088 0.0151046
0.511111 0.692542 0.10155 0.0082011 0.0163631 8.23764 0.252747 0.0082011 0.0163631
0.518519 0.715379 0.103748 0.00837873 0.0174078 8.26048 0.252385 0.00837873 0.0174078
0.525926 0.738549 0.10423 0.00854432 0.0184495 8.28365 0.252596 0.00854432 0.0184495
0.533333 0.762042 0.104591 0.0078639 0.0190275 8.30714 0.253319 0.0078639 0.0190275
0.540741 0.785849 0.106066 0.00752068 0.0196838 8.33095 0.253259 0.00752068 0.0196838
0.548148 0.809961 0.107722 0.00741832 0.0204154 8.35506 0.25374 0.00741832 0.0204154
0.555556 0.834368 0.108535 0.00765014 0.021126 8.37946 0.253861 0.00765014 0.021126
0.562963 0.859062 0.10992 0.00724972 0.0218154 8.40416 0.254162 0.00724972 0.0218154
0.57037 0.884033 0.110612 0.00742735 0.0223724 8.42913 0.253048 0.00742735 0.0223724
0.577778 0.909272 0.112148 0.00805056 0.0229143 8.45437 0.254071 0.00805056 0.0229143
0.585185 0.934772 0.113473 0.00869184 0.0236519 8.47987 0.252747 0.00869184 0.0236519
0.592593 0.960522 0.114195 0.0091314 0.0243685 8.50562 0.254071 0.0091314 0.0243685
0.6 0.986514 0.116995 0.00906516 0.0248231 8.53161 0.253921 0.00906516 0.0248231
0.607407 1.01274 0.117898 0.00896882 0.0252506 8.55784 0.254342 0.00896882 0.0252506
0.614815 1.03919 0.119915 0.00884237 0.025657 8.58429 0.255547 0.00884237 0.025657
0.622222 1.06586 0.122866 0.00868883 0.0260424 8.61095 0.257353 0.00868883 0.0260424
0.62963 1.09273 0.12407 0.00850819 0.0264037 8.63783 0.258738 0.00850819 0.0264037
0.637037 1.11981 0.126148 0.00829744 0.026774 8.6649 0.258166 0.00829744 0.026774
0.644444 1.14707 0.127713 0.00806261 0.0272136 8.69217 0.257564 0.00806261 0.0272136
0.651852 1.17452 0.128917 0.0078639 0.0276471 8.71962 0.259491 0.0078639 0.0276471
0.659259 1.20214 0.130242 0.00792412 0.0280746 8.74724 0.263194 0.00792412 0.0280746
0.666667 1.22993 0.131266 0.00801444 0.0285021 8.77503 0.263164 0.00801444 0.0285021
0.674074 1.25788 0.133524 0.00812884 0.0289236 8.80298 0.261598 0.00812884 0.0289236
0.681481 1.28598 0.135089 0.00827335 0.0293782 8.83108 0.263043 0.00827335 0.0293782
0.688889 1.31422 0.137137 0.00844797 0.0302574 8.85932 0.264669 0.00844797 0.0302574
0.696296 1.3426 0.139124 0.00865571 0.0303477 8.8877 0.266475 0.00865571 0.0303477
0.703704 1.3711 0.140689 0.00889356 0.0306186 8.9162 0.26768 0.00889356 0.0306186
0.711111 1.39973 0.142797 0.00916452 0.0310401 8.94483 0.267078 0.00916452 0.0310401
0.718519 1.42847 0.145446 0.0094686 0.0314616 8.97356 0.269938 0.0094686 0.0314616
0.725926 1.45731 0.147824 0.00980579 0.0318229 9.0024 0.271323 0.00980579 0.0318229
0.733333 1.48625 0.148246 0.0101791 0.0320939 9.03134 0.276712 0.0101791 0.0320939
0.740741 1.51527 0.150323 0.0105856 0.0323648 9.06037 0.277525 0.0105856 0.0323648
0.748148 1.54439 0.152039 0.0113804 0.0326057 9.08948 0.280325 0.0113804 0.0326057
0.755556 1.57357 0.153515 0.0116694 0.0328767 9.11867 0.280144 0.0116694 0.0328767
0.762963 1.60283 0.155381 0.0120217 0.0334487 9.14792 0.280656 0.0120217 0.0334487
0.77037 1.63214 0.158332 0.0125696 0.0333885 9.17724 0.280836 0.0125696 0.0333885
0.777778 1.66151 0.158753 0.0131537 0.0338401 9.20661 0.282071 0.0131537 0.0338401
0.785185 1.69093 0.160168 0.0137739 0.0347433 9.23603 0.282522 0.0137739 0.0347433
0.792593 1.72039 0.161222 0.0144272 0.0345024 9.26549 0.282191 0.0144272 0.0345024
0.8 1.74988 0.164263 0.0151166 0.0345325 9.29498 0.282011 0.0151166 0.0345325
0.807407 1.7794 0.165889 0.0148637 0.0348336 9.3245 0.284419 0.0148637 0.0348336
0.814815 1.80894 0.166912 0.0154207 0.0351949 9.35404 0.285082 0.0154207 0.0351949
0.822222 1.83849 0.169381 0.0162818 0.0355562 9.38359 0.286918 0.0162818 0.0355562
0.82963 1.86805 0.171278 0.0172542 0.0359777 9.41315 0.287129 0.0172542 0.0359777
0.837037 1.89761 0.172331 0.0183411 0.03664 9.44271 0.288604 0.0183411 0.03664
0.844444 1.92717 0.173867 0.018314 0.0373325 9.47226 0.289567 0.018314 0.0373325
0.851852 1.95671 0.174138 0.0192774 0.038055 9.50181 0.289327 0.0192774 0.038055
0.859259 1.98624 0.174951 0.0202288 0.0391088 9.53133 0.291133 0.0202288 0.0391088
0.866667 2.01574 0.174379 0.0211591 0.0402528 9.56083 0.290531 0.0211591 0.0402528
0.874074 2.04521 0.1748 0.0220713 0.040313 9.5903 0.292578 0.0220713 0.040313
0.881481 2.07464 0.1748 0.0240463 0.0410958 9.61974 0.291765 0.0240463 0.0410958


==> anc/trace_anomaly_28x10_MS_120.0.dat <==
0 0 7.02994e-307 0 0 0.418801 0.0692758 6.52716e-16 -6.52716e-16
0.0037037 2.08971e-05 6.5964e-06 7.57789e-07 6.43383e-07 0.418822 0.0692758 7.57789e-07 6.43383e-07
0.00740741 8.35856e-05 2.63826e-05 3.03176e-06 2.57323e-06 0.418885 0.0692758 3.03176e-06 2.57323e-06
0.0111111 0.000188057 5.93405e-05 6.8192e-06 5.78954e-06 0.418989 0.0692457 6.8192e-06 5.78954e-06
0.0148148 0.000334297 0.000105494 1.2118e-05 1.02905e-05 0.419135 0.0692457 1.2118e-05 1.02905e-05
0.0185185 0.000522286 0.000164805 1.89282e-05 1.6077e-05 0.419323 0.0692156 1.89282e-05 1.6077e-05
0.0222222 0.000751998 0.000237242 2.72467e-05 2.31461e-05 0.419553 0.0691855 2.72467e-05 2.31461e-05
0.0259259 0.0010234 0.000322745 3.70615e-05 3.14917e-05 0.419824 0.0691554 3.70615e-05 3.14917e-05
0.0296296 0.00133646 0.000421496 4.83817e-05 4.11259e-05 0.420138 0.0690651 4.83817e-05 4.11259e-05
0.0333333 0.00169113 0.000533192 6.12072e-05 5.20246e-05 0.420492 0.0689747 6.12072e-05 5.20246e-05
0.037037 0.00208737 0.000658135 7.55079e-05 6.42179e-05 0.420888 0.0689747 7.55079e-05 6.42179e-05
0.0407407 0.00252512 0.000796024 9.12839e-05 7.76756e-05 0.421326 0.0689446 9.12839e-05 7.76756e-05
0.0444444 0.00300432 0.00094686 0.000108535 9.23978e-05 0.421805 0.0688844 0.000108535 9.23978e-05
0.0481481 0.0035249 0.00111064 0.000127262 0.000108385 0.422326 0.0687038 0.000127262 0.000108385
0.0518519 0.0040868 0.00128767 0.000147433 0.000125666 0.422888 0.0686134 0.000147433 0.000125666
0.0555556 0.00468994 0.00147734 0.00016905 0.000144182 0.423491 0.0686134 0.00016905 0.000144182
0.0592593 0.00533423 0.00167996 0.000192112 0.000163932 0.424135 0.068764 0.000192112 0.000163932
0.062963 0.00601959 0.00189553 0.000216588 0.000184976 0.424821 0.0689446 0.000216588 0.000184976
0.0666667 0.00674592 0.00212374 0.00024248 0.000207225 0.425547 0.0691855 0.00024248 0.000207225
0.0703704 0.00751313 0.00236489 0.000269787 0.000230739 0.426314 0.0693059 0.000269787 0.000230739
0.0740741 0.00832111 0.00261869 0.000298479 0.000255486 0.427122 0.0691855 0.000298479 0.000255486
0.0777778 0.00916975 0.00288574 0.000328465 0.000281469 0.427971 0.0690952 0.000328465 0.000281469
0.0814815 0.0100589 0.00316724 0.000360078 0.000308595 0.42886 0.0691253 0.000360078 0.000308595
0.0851852 0.0109885 0.00345927 0.000392593 0.000337196 0.42979 0.0690349 0.000392593 0.000337196
0.0888889 0.0119584 0.00376335 0.000426915 0.000366701 0.43076 0.0690651 0.000426915 0.000366701
0.0925926 0.0129685 0.00408249 0.00046214 0.000397711 0.43177 0.0689446 0.00046214 0.000397711
0.0962963 0.0140186 0.00441366 0.00049887 0.000429624 0.43282 0.0686436 0.00049887 0.000429624
0.1 0.0151085 0.00475688 0.000536805 0.000462742 0.43391 0.0686436 0.000536805 0.000462742
0.103704 0.0162382 0.00511214 0.000576245 0.000497365 0.435039 0.068764 0.000576245 0.000497365
0.107407 0.0174075 0.00548245 0.000616588 0.000532891 0.436209 0.0686436 0.000616588 0.000532891
0.111111 0.0186161 0.0058618 0.000658436 0.000569621 0.437417 0.0684629 0.000658436 0.000569621
0.114815 0.019864 0.00625319 0.000701188 0.000607556 0.438665 0.0683124 0.000701188 0.000607556
0.118519 0.021151 0.00665662 0.000745445 0.000646695 0.439952 0.0687038 0.000745445 0.000646695
0.122222 0.0224768 0.00706908 0.000790605 0.000687038 0.441278 0.0688242 0.000790605 0.000687038
0.125926 0.0238414 0.0074966 0.00083697 0.000728284 0.442642 0.0688543 0.00083697 0.000728284
0.12963 0.0252445 0.00793014 0.000884538 0.000770735 0.444046 0.068764 0.000884538 0.000770735
0.133333 0.0266859 0.00837873 0.00093301 0.00081439 0.445487 0.0686436 0.00093301 0.00081439
0.137037 0.0281654 0.00883936 0.000982687 0.000859249 0.446966 0.0685231 0.000982687 0.000859249
0.140741 0.0296828 0.00931505 0.00103327 0.000905011 0.448484 0.0684027 0.00103327 0.000905011
0.144444 0.0312379 0.0098088 0.00108505 0.000951978 0.450039 0.0683425 0.00108505 0.000951978
0.148148 0.0328305 0.0103056 0.00114105 0.000999848 0.451632 0.0683124 0.00114105 0.000999848
0.151852 0.0344604 0.0108114 0.00119825 0.00104892 0.453261 0.0686436 0.00119825 0.00104892
0.155556 0.0361273 0.0113352 0.00125696 0.0010992 0.454928 0.068764 0.00125696 0.0010992
0.159259 0.0378309 0.0118561 0.00131687 0.00115038 0.456632 0.0687339 0.00131687 0.00115038
0.162963 0.0395711 0.012395 0.00137829 0.00120247 0.458372 0.0687339 0.00137829 0.00120247
0.166667 0.0413477 0.012952 0.00144091 0.00125576 0.460149 0.0690048 0.00144091 0.00125576
0.17037 0.0431602 0.013524 0.00150504 0.00130995 0.461961 0.0689446 0.00150504 0.00130995
0.174074 0.0450086 0.014096 0.00157037 0.00136504 0.46381 0.068764 0.00157037 0.00136504
0.177778 0.0468925 0.014647 0.00163721 0.00142134 0.465694 0.0691253 0.00163721 0.00142134
0.181481 0.0488116 0.015213 0.00170525 0.00147855 0.467613 0.0692758 0.00170525 0.00147855
0.185185 0.0507657 0.0158031 0.0017745 0.00153665 0.469567 0.0695167 0.0017745 0.00153665
0.188889 0.0527546 0.0164022 0.00184525 0.00159566 0.471556 0.0699984 0.00184525 0.00159566
0.192593 0.0547778 0.0170073 0.0019175 0.00165557 0.473579 0.0705102 0.0019175 0.00165557
0.196296 0.0568352 0.0176245 0.00199066 0.00171669 0.475636 0.070751 0.00199066 0.00171669
0.2 0.0589264 0.0182477 0.00206533 0.00177841 0.477727 0.0708112 0.00206533 0.00177841
0.203704 0.0610511 0.018886 0.0021415 0.00184103 0.479852 0.0708715 0.0021415 0.00184103
0.207407 0.063209 0.0195363 0.00221857 0.00190456 0.48201 0.0709317 0.00221857 0.00190456
0.211111 0.0653998 0.0201957 0.00229715 0.00196899 0.484201 0.0712628 0.00229715 0.00196899
0.214815 0.0676232 0.020864 0.00237723 0.00203432 0.486424 0.0714435 0.00237723 0.00203432
0.218519 0.0698789 0.0215505 0.00245822 0.00210025 0.48868 0.071865 0.00245822 0.00210025
0.222222 0.0721664 0.0222188 0.00254071 0.00216739 0.490968 0.0721058 0.00254071 0.00216739
0.225926 0.0744856 0.0229233 0.00262441 0.00223483 0.493287 0.0721359 0.00262441 0.00223483
0.22963 0.076836 0.0236549 0.00270931 0.00230347 0.495637 0.072708 0.00270931 0.00230347
0.233333 0.0792172 0.0243986 0.00279572 0.00237272 0.498018 0.0731596 0.00279572 0.00237272
0.237037 0.0816291 0.0251482 0.00288333 0.00244257 0.50043 0.0734908 0.00288333 0.00244257
0.240741 0.084071 0.0259099 0.00297215 0.00251332 0.502872 0.074123 0.00297215 0.00251332
0.244444 0.0865428 0.0266837 0.00306186 0.00258467 0.505344 0.0742434 0.00306186 0.00258467
0.248148 0.089044 0.0274514 0.00315218 0.00265663 0.507845 0.0747251 0.00315218 0.00265663
0.251852 0.0915743 0.0282342 0.00323648 0.00272948 0.510375 0.0755681 0.00323648 0.00272948
0.255556 0.0941333 0.0290019 0.00332379 0.00280295 0.512934 0.0761402 0.00332379 0.00280295
0.259259 0.0967205 0.0297787 0.00340809 0.00287671 0.515522 0.076381 0.00340809 0.00287671
0.262963 0.0993357 0.0305584 0.0034954 0.00295137 0.518137 0.0765315 0.0034954 0.00295137
0.266667 0.101978 0.0313111 0.00358271 0.00302574 0.520779 0.076381 0.00358271 0.00302574
0.27037 0.104648 0.032124 0.00366701 0.003101 0.523449 0.0762305 0.00366701 0.003101
0.274074 0.107344 0.0329369 0.00375131 0.00317928 0.526145 0.0765014 0.00375131 0.00317928
0.277778 0.110067 0.0337497 0.00383561 0.00325455 0.528868 0.0768928 0.00383561 0.00325455
0.281481 0.112816 0.0345626 0.0039169 0.00333283 0.531617 0.0771036 0.0039169 0.00333283
0.285185 0.115589 0.0353755 0.0040012 0.0034111 0.534391 0.0773745 0.0040012 0.0034111
0.288889 0.118388 0.0362185 0.0040855 0.00348938 0.537189 0.0775853 0.0040855 0.00348938
0.292593 0.121212 0.0370615 0.00416979 0.00356766 0.540013 0.0781573 0.00416979 0.00356766
0.296296 0.124059 0.0379045 0.00425108 0.00364594 0.54286 0.0783078 0.00425108 0.00364594
0.3 0.12693 0.0387475 0.00433538 0.00372722 0.545731 0.0787896 0.00433538 0.00372722
0.303704 0.129825 0.0395905 0.00441968 0.00380851 0.548626 0.0793917 0.00441968 0.00380851
0.307407 0.132742 0.0404335 0.00451602 0.00388679 0.551543 0.0793917 0.00451602 0.00388679
0.311111 0.135681 0.0413066 0.00461839 0.00396808 0.554482 0.0793616 0.00461839 0.00396808
0.314815 0.138642 0.0421496 0.00472075 0.00404937 0.557443 0.0802347 0.00472075 0.00404937
0.318519 0.141624 0.0429624 0.00482612 0.00413066 0.560425 0.0814088 0.00482612 0.00413066
0.322222 0.144628 0.0437753 0.0049315 0.00421194 0.563429 0.0813486 0.0049315 0.00421194
0.325926 0.147651 0.0445882 0.00499773 0.00429323 0.566452 0.0821013 0.00499773 0.00429323
0.32963 0.150694 0.0454613 0.00505795 0.00437452 0.569495 0.0825228 0.00505795 0.00437452
0.333333 0.153757 0.0463645 0.00511515 0.00445882 0.572558 0.0829744 0.00511515 0.00445882
0.337037 0.156838 0.0473279 0.00517235 0.00454011 0.575639 0.083426 0.00517235 0.00454011
0.340741 0.159938 0.0482913 0.00523257 0.00462441 0.578739 0.0832454 0.00523257 0.00462441
0.344444 0.163056 0.0491945 0.00531084 0.0047057 0.581857 0.0839378 0.00531084 0.0047057
0.348148 0.16619 0.0501279 0.00538912 0.00479 0.584991 0.0853528 0.00538912 0.00479
0.351852 0.169342 0.0510612 0.0054674 0.00487128 0.588143 0.0862259 0.0054674 0.00487128
0.355556 0.17251 0.0519644 0.00554267 0.00495558 0.591311 0.0869786 0.00554267 0.00495558
0.359259 0.175693 0.0528074 0.00561793 0.00503687 0.594494 0.0877012 0.00561793 0.00503687
0.362963 0.178891 0.053831 0.0056932 0.00512117 0.597692 0.0884237 0.0056932 0.00512117
0.366667 0.182104 0.0548546 0.00576847 0.00520246 0.600905 0.0891764 0.00576847 0.00520246
0.37037 0.185331 0.0558482 0.00581965 0.00528676 0.604132 0.0895979 0.00581965 0.00528676
0.374074 0.188572 0.0568417 0.00586782 0.00536805 0.607373 0.0897785 0.00586782 0.00536805
0.377778 0.191825 0.0578051 0.00591298 0.00545235 0.610626 0.0898388 0.00591298 0.00545235
0.381481 0.195091 0.0588287 0.00600631 0.00553363 0.613892 0.0908022 0.00600631 0.00553363
0.385185 0.198368 0.059762 0.00610265 0.00561492 0.617169 0.0914645 0.00610265 0.00561492
0.388889 0.201656 0.0606954 0.00618695 0.00569922 0.620457 0.0922172 0.00618695 0.00569922
0.392593 0.204955 0.0616287 0.00625319 0.00578051 0.623756 0.0925183 0.00625319 0.00578051
0.396296 0.208264 0.0625319 0.00631641 0.0058618 0.627065 0.0923376 0.00631641 0.0058618
0.4 0.211583 0.0633749 0.00637663 0.00594309 0.630384 0.0935419 0.00637663 0.00594309
0.403704 0.214912 0.0644286 0.00643684 0.00596115 0.633713 0.0947161 0.00643684 0.00596115
0.407407 0.21825 0.065392 0.00649404 0.00592201 0.637051 0.096101 0.00649404 0.00592201
0.411111 0.221598 0.0666565 0.00654522 0.00585879 0.640399 0.0967934 0.00654522 0.00585879
0.414815 0.224954 0.0676199 0.0065964 0.00577148 0.643755 0.0974257 0.0065964 0.00577148
0.418519 0.228318 0.0686436 0.00664157 0.00566309 0.647119 0.0983891 0.00664157 0.00566309
0.422222 0.23169 0.0699984 0.00668371 0.00553363 0.650491 0.0991719 0.00668371 0.00553363
0.425926 0.235069 0.0712628 0.00671984 0.00539815 0.65387 0.0999547 0.00671984 0.00539815
0.42963 0.238455 0.0724069 0.00675296 0.00545536 0.657256 0.100105 0.00675296 0.00545536
0.433333 0.241847 0.0731897 0.00678307 0.00536504 0.660648 0.101008 0.00678307 0.00536504
0.437037 0.245244 0.0740327 0.00680715 0.00515429 0.664045 0.101701 0.00680715 0.00515429
0.440741 0.248648 0.0751767 0.00682522 0.0049315 0.667449 0.102514 0.00682522 0.0049315
0.444444 0.252058 0.0763208 0.00683425 0.00479602 0.670859 0.103357 0.00683425 0.00479602
0.448148 0.255476 0.0770735 0.00683726 0.00472677 0.674277 0.104109 0.00683726 0.00472677
0.451852 0.258902 0.0782476 0.00691554 0.00472376 0.677704 0.104651 0.00691554 0.00472376
0.455556 0.262338 0.0793616 0.00730392 0.00469666 0.681139 0.104651 0.00730392 0.00469666
0.459259 0.265786 0.0805659 0.00743337 0.00464849 0.684587 0.105705 0.00743337 0.00464849
0.462963 0.269245 0.0818906 0.00737015 0.00458828 0.688046 0.107 0.00737015 0.00458828
0.466667 0.272716 0.0830346 0.00728886 0.00464849 0.691517 0.107692 0.00728886 0.00464849
0.47037 0.276201 0.0841486 0.00742735 0.00483817 0.695003 0.109047 0.00742735 0.00483817
0.474074 0.2797 0.0853227 0.00759595 0.00494956 0.698501 0.110342 0.00759595 0.00494956
0.477778 0.283213 0.0861657 0.00777358 0.00478698 0.702014 0.111305 0.00777358 0.00478698
0.481481 0.286741 0.0871894 0.00795723 0.00463043 0.705542 0.112268 0.00795723 0.00463043
0.485185 0.290284 0.0880926 0.00814691 0.0044799 0.709085 0.113593 0.00814691 0.0044799
0.488889 0.293841 0.0888151 0.00826131 0.00433538 0.712642 0.114195 0.00826131 0.00433538
0.492593 0.297413 0.0894474 0.0082854 0.00420291 0.716214 0.114827 0.0082854 0.00420291
0.496296 0.300997 0.0907119 0.00832153 0.00407947 0.719798 0.11567 0.00832153 0.00407947
0.5 0.304595 0.0917054 0.00836066 0.00409453 0.723396 0.116935 0.00836066 0.00409453
0.503704 0.308204 0.0924882 0.00852023 0.00422399 0.727005 0.118049 0.00852023 0.00422399
0.507407 0.311822 0.0933914 0.0087099 0.00415173 0.730623 0.118109 0.0087099 0.00415173
0.511111 0.315448 0.0939333 0.00890259 0.0040855 0.734249 0.11829 0.00890259 0.0040855
0.514815 0.319079 0.0949268 0.00909828 0.00402528 0.73788 0.118681 0.00909828 0.00402528
0.518519 0.322713 0.0964623 0.00925785 0.00397109 0.741515 0.119404 0.00925785 0.00397109
0.522222 0.326349 0.0979074 0.00926387 0.00392292 0.74515 0.119825 0.00926387 0.00392292
0.525926 0.329984 0.0989611 0.00928494 0.00387776 0.748785 0.119946 0.00928494 0.00387776
0.52963 0.333616 0.0994127 0.0093843 0.00383561 0.752417 0.120578 0.0093843 0.00383561
0.533333 0.337244 0.100045 0.00951978 0.00379948 0.756045 0.120969 0.00951978 0.00379948
0.537037 0.340865 0.100647 0.00965225 0.00383561 0.759666 0.121571 0.00965225 0.00383561
0.540741 0.344478 0.100948 0.00977569 0.00400421 0.763279 0.122264 0.00977569 0.00400421
0.544444 0.348081 0.101942 0.00989611 0.00417883 0.766882 0.123197 0.00989611 0.00417883
0.548148 0.351671 0.103086 0.0100346 0.00435646 0.770472 0.123378 0.0100346 0.00435646
0.551852 0.355248 0.104139 0.0102183 0.0045371 0.774049 0.124161 0.0102183 0.0045371
0.555556 0.358809 0.104892 0.0103959 0.00472376 0.77761 0.125576 0.0103959 0.00472376
0.559259 0.362353 0.105555 0.0104531 0.00484118 0.781154 0.126057 0.0104531 0.00484118
0.562963 0.365878 0.106759 0.0104862 0.00481107 0.784679 0.127111 0.0104862 0.00481107
0.566667 0.369381 0.107542 0.0105133 0.00478397 0.788182 0.127292 0.0105133 0.00478397
0.57037 0.372863 0.107903 0.0105976 0.00475086 0.791664 0.128315 0.0105976 0.00475086
0.574074 0.37632 0.109047 0.0107421 0.00471774 0.795121 0.129429 0.0107421 0.00471774
0.577778 0.379751 0.10995 0.0107662 0.00477193 0.798552 0.130363 0.0107662 0.00477193
0.581481 0.383155 0.111245 0.0108324 0.00491945 0.801956 0.131085 0.0108324 0.00491945
0.585185 0.386529 0.11269 0.0109017 0.00506999 0.805331 0.131326 0.0109017 0.00506999
0.588889 0.389874 0.113412 0.0109679 0.00522052 0.808675 0.131747 0.0109679 0.00522052
0.592593 0.393186 0.114526 0.0110311 0.00537106 0.811987 0.132259 0.0110311 0.00537106
0.596296 0.396464 0.115821 0.0110914 0.00552159 0.815265 0.133042 0.0110914 0.00552159
0.6 0.399708 0.117417 0.0111455 0.00567213 0.818509 0.134517 0.0111455 0.00567213
0.603704 0.402914 0.117928 0.0111997 0.00581965 0.821715 0.135661 0.0111997 0.00581965
0.607407 0.406083 0.11838 0.0112479 0.00596717 0.824884 0.136083 0.0112479 0.00596717
0.611111 0.409212 0.119404 0.0112961 0.00611169 0.828013 0.137408 0.0112961 0.00611169
0.614815 0.412301 0.119976 0.0113382 0.0062562 0.831102 0.138913 0.0113382 0.0062562
0.618519 0.415347 0.120849 0.0113804 0.00639469 0.834148 0.139726 0.0113804 0.00639469
0.622222 0.41835 0.121903 0.0114195 0.00654522 0.837151 0.139937 0.0114195 0.00654522
0.625926 0.421307 0.123498 0.0114556 0.00682823 0.840108 0.140539 0.0114556 0.00682823
0.62963 0.424219 0.123829 0.0114888 0.00680414 0.84302 0.141653 0.0114888 0.00680414
0.633333 0.427083 0.124492 0.0115189 0.00691253 0.845884 0.142405 0.0115189 0.00691253
0.637037 0.429898 0.124973 0.011558 0.00702994 0.848699 0.143881 0.011558 0.00702994
0.640741 0.432664 0.126298 0.0117296 0.00714134 0.851465 0.144483 0.0117296 0.00714134
0.644444 0.435378 0.126449 0.0119012 0.00724671 0.854179 0.144693 0.0119012 0.00724671
0.648148 0.43804 0.127081 0.0120698 0.00734606 0.856841 0.145687 0.0120698 0.00734606
0.651852 0.440649 0.128375 0.0122414 0.00759294 0.85945 0.147764 0.0122414 0.00759294
0.655556 0.443203 0.129128 0.012413 0.00802648 0.862004 0.147945 0.012413 0.00802648
0.659259 0.445701 0.130152 0.0125847 0.00826432 0.864502 0.147433 0.0125847 0.00826432
0.662963 0.448143 0.12961 0.012669 0.00860453 0.866944 0.147252 0.012669 0.00860453
0.666667 0.450526 0.130453 0.0126539 0.00899592 0.869327 0.147674 0.0126539 0.00899592
0.67037 0.452851 0.131507 0.0126388 0.00939032 0.871652 0.148216 0.0126388 0.00939032
0.674074 0.455116 0.132681 0.0126178 0.00979375 0.873917 0.148457 0.0126178 0.00979375
0.677778 0.45732 0.133494 0.0125937 0.0099503 0.876121 0.14945 0.0125937 0.0099503
0.681481 0.459463 0.133403 0.0125636 0.0100196 0.878264 0.150745 0.0125636 0.0100196
0.685185 0.461542 0.133975 0.0125335 0.010146 0.880343 0.151919 0.0125335 0.010146
0.688889 0.463558 0.134517 0.0124973 0.0101701 0.882359 0.152732 0.0124973 0.0101701
0.692593 0.46551 0.135993 0.0124582 0.0103086 0.884311 0.153936 0.0124582 0.0103086
0.696296 0.467396 0.137227 0.0124161 0.0106879 0.886197 0.15496 0.0124161 0.0106879
0.7 0.469215 0.137498 0.0123709 0.0110703 0.888017 0.155803 0.0123709 0.0110703
0.703704 0.470968 0.137588 0.0123227 0.0114587 0.889769 0.157097 0.0123227 0.0114587
0.707407 0.472653 0.138371 0.0122685 0.0118531 0.891454 0.158001 0.0122685 0.0118531
0.711111 0.474269 0.138642 0.0122113 0.0122475 0.893071 0.158844 0.0122113 0.0122475
0.714815 0.475816 0.139063 0.0124191 0.0126509 0.894618 0.159867 0.0124191 0.0126509
0.718519 0.477293 0.140087 0.0129429 0.0130543 0.896094 0.160319 0.0129429 0.0130543
0.722222 0.4787 0.14096 0.0134788 0.0129851 0.897501 0.161102 0.0134788 0.0129851
0.725926 0.480034 0.141502 0.0140298 0.0128496 0.898835 0.161734 0.0140298 0.0128496
0.72963 0.481297 0.142465 0.0145958 0.0129068 0.900098 0.161914 0.0145958 0.0129068
0.733333 0.482487 0.143128 0.0150534 0.0134246 0.901288 0.162968 0.0150534 0.0134246
0.737037 0.483604 0.14379 0.0150414 0.0139425 0.902405 0.163751 0.0150414 0.0139425
0.740741 0.484647 0.143369 0.0150263 0.0144603 0.903448 0.164895 0.0150263 0.0144603
0.744444 0.485615 0.143218 0.0150083 0.0149812 0.904416 0.164413 0.0150083 0.0149812
0.748148 0.486509 0.144091 0.0149872 0.015502 0.90531 0.165467 0.0149872 0.015502
0.751852 0.487327 0.144392 0.0149601 0.0160229 0.906128 0.166431 0.0149601 0.0160229
0.755556 0.48807 0.145597 0.01493 0.0165467 0.906871 0.167183 0.01493 0.0165467
0.759259 0.488736 0.145687 0.0148938 0.0168327 0.907537 0.167846 0.0148938 0.0168327
0.762963 0.489325 0.14647 0.0147885 0.0170525 0.908126 0.16923 0.0147885 0.0170525
0.766667 0.489837 0.147493 0.0145536 0.0172633 0.908638 0.170766 0.0145536 0.0172633
0.77037 0.490272 0.148577 0.0147614 0.0176456 0.909073 0.172572 0.0147614 0.0176456
0.774074 0.490628 0.150203 0.0147072 0.0181333 0.909429 0.173837 0.0147072 0.0181333
0.777778 0.490907 0.150775 0.01465 0.0186241 0.909708 0.175161 0.01465 0.0186241
0.781481 0.491107 0.152401 0.0145868 0.0191178 0.909908 0.176155 0.0145868 0.0191178
0.785185 0.491228 0.153454 0.0145205 0.0196116 0.910029 0.176968 0.0145205 0.0196116
0.788889 0.49127 0.154689 0.0144513 0.0201114 0.910071 0.177058 0.0144513 0.0201114
0.792593 0.491233 0.155231 0.0144904 0.0206111 0.910034 0.176697 0.0144904 0.0206111
0.796296 0.491116 0.156345 0.0148005 0.0211109 0.909917 0.176908 0.0148005 0.0211109
0.8 0.49092 0.156586 0.0152973 0.0211711 0.909721 0.177841 0.0152973 0.0211711
0.803704 0.490643 0.157489 0.0155682 0.0211771 0.909444 0.178684 0.0155682 0.0211771
0.807407 0.490287 0.159145 0.0161764 0.0211862 0.909088 0.178564 0.0161764 0.0211862
0.811111 0.489851 0.160078 0.0159687 0.0211922 0.908652 0.179587 0.0159687 0.0211922
0.814815 0.489334 0.160078 0.0157549 0.0217582 0.908136 0.181213 0.0157549 0.0217582
0.818519 0.488738 0.161011 0.0155291 0.0223363 0.907539 0.182417 0.0155291 0.0223363
0.822222 0.488061 0.161463 0.0152913 0.0229113 0.906862 0.183983 0.0152913 0.0229113
0.825926 0.487304 0.161704 0.0151016 0.0234773 0.906105 0.184495 0.0151016 0.0234773
0.82963 0.486466 0.16336 0.0159476 0.0240373 0.905267 0.185578 0.0159476 0.0240373
0.833333 0.485548 0.164263 0.01692 0.0245943 0.904349 0.185187 0.01692 0.0245943
0.837037 0.48455 0.163902 0.0168147 0.0251392 0.903352 0.185398 0.0168147 0.0251392
0.840741 0.483472 0.164835 0.0170284 0.0256811 0.902274 0.185789 0.0170284 0.0256811
0.844444 0.482314 0.165166 0.0176215 0.026211 0.901116 0.187355 0.0176215 0.026211
0.848148 0.481077 0.165377 0.0180852 0.0267349 0.899878 0.188138 0.0180852 0.0267349
0.851852 0.479759 0.166972 0.0178142 0.0269125 0.89856 0.189161 0.0178142 0.0269125
0.855556 0.478362 0.167514 0.0175282 0.0265301 0.897163 0.189854 0.0175282 0.0265301
0.859259 0.476886 0.169261 0.0176245 0.0261448 0.895687 0.189583 0.0176245 0.0261448
0.862963 0.47533 0.171729 0.0179527 0.0257564 0.894131 0.190004 0.0179527 0.0257564
0.866667 0.473696 0.173777 0.0177961 0.025362 0.892497 0.190456 0.0177961 0.025362
0.87037 0.471983 0.174228 0.0176336 0.0249676 0.890784 0.192413 0.0176336 0.0249676
0.874074 0.470192 0.176516 0.017468 0.0245672 0.888993 0.193497 0.017468 0.0245672
0.877778 0.468323 0.177721 0.0172964 0.023968 0.887124 0.193948 0.0172964 0.023968
0.881481 0.466376 0.178985 0.0171218 0.0243203 0.885177 0.193918 0.0171218 0.0243203


==> anc/trace_anomaly_28x10_MS_145.0.dat <==
0 0 7.02994e-307 0 0 2.59142 0.122776 -2.61147e-15 2.61147e-15
0.0037037 4.05161e-05 5.71126e-06 5.02784e-07 5.38912e-07 2.59146 0.122746 5.02784e-07 5.38912e-07
0.00740741 0.000162061 2.2842e-05 2.01114e-06 2.15595e-06 2.59159 0.122746 2.01114e-06 2.15595e-06
0.0111111 0.000364624 5.13923e-05 4.52506e-06 4.85021e-06 2.59179 0.122685 4.52506e-06 4.85021e-06
0.0148148 0.000648189 9.13441e-05 8.04153e-06 8.6256e-06 2.59207 0.122655 8.04153e-06 8.6256e-06
0.0185185 0.00101273 0.000142736 1.25636e-05 1.34788e-05 2.59244 0.122595 1.25636e-05 1.34788e-05
0.0222222 0.00145822 0.000205539 1.80852e-05 1.94129e-05 2.59288 0.122505 1.80852e-05 1.94129e-05
0.0259259 0.00198461 0.000279722 2.46093e-05 2.64308e-05 2.59341 0.122414 2.46093e-05 2.64308e-05
0.0296296 0.00259187 0.000365196 3.2124e-05 3.45325e-05 2.59402 0.122294 3.2124e-05 3.45325e-05
0.0333333 0.00327994 0.000462441 4.06442e-05 4.37151e-05 2.5947 0.122143 4.06442e-05 4.37151e-05
0.037037 0.00404876 0.000570825 5.0158e-05 5.39815e-05 2.59547 0.122053 5.0158e-05 5.39815e-05
0.0407407 0.00489827 0.000690349 6.06652e-05 6.53318e-05 2.59632 0.121963 6.06652e-05 6.53318e-05
0.0444444 0.00582839 0.000821615 7.21359e-05 7.7796e-05 2.59725 0.121933 7.21359e-05 7.7796e-05
0.0481481 0.00683904 0.00096402 8.46303e-05 9.13441e-05 2.59826 0.121963 8.46303e-05 9.13441e-05
0.0518519 0.00793015 0.00111787 9.8088e-05 0.000105976 2.59935 0.121903 9.8088e-05 0.000105976
0.0555556 0.0091016 0.00128315 0.000112509 0.000121722 2.60053 0.121963 0.000112509 0.000121722
0.0592593 0.0103533 0.00145958 0.000127924 0.000138552 2.60178 0.122113 0.000127924 0.000138552
0.062963 0.0116852 0.00164745 0.000144272 0.000156495 2.60311 0.122173 0.000144272 0.000156495
0.0666667 0.0130971 0.00184675 0.000161613 0.000175553 2.60452 0.122023 0.000161613 0.000175553
0.0703704 0.0145889 0.0020572 0.000179888 0.000195694 2.60601 0.121782 0.000179888 0.000195694
0.0740741 0.0161605 0.00227879 0.000199157 0.00021698 2.60758 0.121511 0.000199157 0.00021698
0.0777778 0.0178117 0.00251181 0.000219328 0.000239379 2.60924 0.121361 0.000219328 0.000239379
0.0814815 0.0195424 0.00275598 0.000240463 0.000262923 2.61097 0.121421 0.000240463 0.000262923
0.0851852 0.0213525 0.00301068 0.000262531 0.00028758 2.61278 0.121541 0.000262531 0.00028758
0.0888889 0.0232419 0.00327863 0.000285503 0.000313412 2.61467 0.121903 0.000285503 0.000313412
0.0925926 0.0252102 0.00355562 0.000309498 0.000340207 2.61663 0.122173 0.000309498 0.000340207
0.0962963 0.0272574 0.00384464 0.000334186 0.000368508 2.61868 0.121662 0.000334186 0.000368508
0.1 0.0293833 0.00414571 0.000360078 0.000397711 2.62081 0.12133 0.000360078 0.000397711
0.103704 0.0315878 0.00445882 0.000386572 0.000427818 2.62301 0.121692 0.000386572 0.000427818
0.107407 0.0338705 0.00478096 0.000413969 0.00045943 2.62529 0.122083 0.000413969 0.00045943
0.111111 0.0362314 0.00511214 0.00044257 0.000492247 2.62765 0.121632 0.00044257 0.000492247
0.114815 0.0386702 0.00545837 0.000471774 0.000525966 2.63009 0.121812 0.000471774 0.000525966
0.118519 0.0411867 0.00581062 0.000501881 0.000561191 2.63261 0.122023 0.000501881 0.000561191
0.122222 0.0437807 0.00617491 0.000532891 0.000597319 2.6352 0.122234 0.000532891 0.000597319
0.125926 0.0464519 0.00654823 0.000564804 0.000634953 2.63788 0.122173 0.000564804 0.000634953
0.12963 0.0492002 0.0069336 0.000597319 0.00067349 2.64062 0.122475 0.000597319 0.00067349
0.133333 0.0520253 0.00733101 0.000630738 0.000713231 2.64345 0.122414 0.000630738 0.000713231
0.137037 0.054927 0.00773444 0.00066506 0.000754477 2.64635 0.122113 0.00066506 0.000754477
0.140741 0.0579049 0.00815293 0.000700285 0.000796627 2.64933 0.121872 0.000700285 0.000796627
0.144444 0.0609589 0.00857743 0.000736112 0.000840281 2.65238 0.121993 0.000736112 0.000840281
0.148148 0.0640886 0.00901398 0.000772842 0.00088484 2.65551 0.122324 0.000772842 0.00088484
0.151852 0.0672939 0.00946257 0.000810175 0.000930903 2.65872 0.122475 0.000810175 0.000930903
0.155556 0.0705744 0.0099202 0.00084841 0.000978171 2.662 0.122806 0.00084841 0.000978171
0.159259 0.0739298 0.0103959 0.000887248 0.00102664 2.66535 0.123137 0.000887248 0.00102664
0.162963 0.0773598 0.0108806 0.000926989 0.00107632 2.66878 0.123016 0.000926989 0.00107632
0.166667 0.0808642 0.0113744 0.000967332 0.0011275 2.67229 0.123137 0.000967332 0.0011275
0.17037 0.0844426 0.0118802 0.00100828 0.00117989 2.67587 0.123558 0.00100828 0.00117989
0.174074 0.0880948 0.012398 0.00105013 0.00123348 2.67952 0.123589 0.00105013 0.00123348
0.177778 0.0918203 0.0129249 0.00109258 0.00128857 2.68324 0.123679 0.00109258 0.00128857
0.181481 0.0956189 0.0134638 0.00113563 0.00134487 2.68704 0.123709 0.00113563 0.00134487
0.185185 0.0994902 0.0140117 0.00117928 0.00140238 2.69091 0.123408 0.00117928 0.00140238
0.188889 0.103434 0.0145717 0.00122384 0.00146139 2.69486 0.123107 0.00122384 0.00146139
0.192593 0.10745 0.0151407 0.0012687 0.0015219 2.69887 0.122896 0.0012687 0.0015219
0.196296 0.111537 0.0157188 0.00131446 0.00158362 2.70296 0.123077 0.00131446 0.00158362
0.2 0.115696 0.0163089 0.00136053 0.00164654 2.70712 0.123016 0.00136053 0.00164654
0.203704 0.119926 0.016911 0.00140719 0.00171097 2.71135 0.123739 0.00140719 0.00171097
0.207407 0.124226 0.0175161 0.00145476 0.00177269 2.71565 0.123558 0.00145476 0.00177269
0.211111 0.128596 0.0181183 0.00150233 0.0018326 2.72002 0.123016 0.00150233 0.0018326
0.214815 0.133037 0.0187325 0.0015508 0.00189342 2.72446 0.123137 0.0015508 0.00189342
0.218519 0.137546 0.0193527 0.00159958 0.00195453 2.72897 0.123227 0.00159958 0.00195453
0.222222 0.142125 0.020009 0.00164895 0.00201686 2.73355 0.123468 0.00164895 0.00201686
0.225926 0.146772 0.0206834 0.00169893 0.00207978 2.7382 0.123438 0.00169893 0.00207978
0.22963 0.151488 0.0213698 0.00174921 0.0021433 2.74291 0.123408 0.00174921 0.0021433
0.233333 0.156271 0.0220593 0.00179979 0.00220773 2.74769 0.123318 0.00179979 0.00220773
0.237037 0.161121 0.0227608 0.00185097 0.00227246 2.75254 0.123739 0.00185097 0.00227246
0.240741 0.166039 0.0234532 0.00190245 0.0023381 2.75746 0.12392 0.00190245 0.0023381
0.244444 0.171022 0.0241547 0.00195453 0.00240463 2.76245 0.12395 0.00195453 0.00240463
0.248148 0.176072 0.0248472 0.00200662 0.00247147 2.7675 0.124161 0.00200662 0.00247147
0.251852 0.181187 0.0255366 0.00205931 0.00253891 2.77261 0.124191 0.00205931 0.00253891
0.255556 0.186368 0.0262351 0.00211229 0.00260695 2.77779 0.124221 0.00211229 0.00260695
0.259259 0.191613 0.0269396 0.00216528 0.00267589 2.78304 0.124492 0.00216528 0.00267589
0.262963 0.196921 0.027629 0.00221887 0.00274514 2.78834 0.124883 0.00221887 0.00274514
0.266667 0.202294 0.0283004 0.00227246 0.00281469 2.79372 0.125064 0.00227246 0.00281469
0.27037 0.20773 0.0289778 0.00232666 0.00288514 2.79915 0.125395 0.00232666 0.00288514
0.274074 0.213228 0.0296582 0.00238085 0.00295589 2.80465 0.125937 0.00238085 0.00295589
0.277778 0.218788 0.0303477 0.00243504 0.00302875 2.81021 0.125967 0.00243504 0.00302875
0.281481 0.22441 0.03101 0.00248953 0.00309799 2.81583 0.126298 0.00248953 0.00309799
0.285185 0.230093 0.0317627 0.00254433 0.00317025 2.82152 0.126358 0.00254433 0.00317025
0.288889 0.235837 0.0325756 0.00259912 0.0032425 2.82726 0.126509 0.00259912 0.0032425
0.292593 0.24164 0.0333885 0.00265392 0.00331777 2.83306 0.12678 0.00265392 0.00331777
0.296296 0.247503 0.0342315 0.00270901 0.00339003 2.83893 0.12684 0.00270901 0.00339003
0.3 0.253425 0.0350744 0.00276381 0.0034653 2.84485 0.126991 0.00276381 0.0034653
0.303704 0.259406 0.0359174 0.0028189 0.00353755 2.85083 0.127743 0.0028189 0.00353755
0.307407 0.265444 0.0367604 0.002874 0.00361282 2.85687 0.127954 0.002874 0.00361282
0.311111 0.271539 0.0375733 0.00292909 0.00368809 2.86296 0.128586 0.00292909 0.00368809
0.314815 0.277691 0.0384464 0.00298389 0.00376335 2.86911 0.128105 0.00298389 0.00376335
0.318519 0.283899 0.0393195 0.00303778 0.00383862 2.87532 0.128165 0.00303778 0.00383862
0.322222 0.290162 0.0401926 0.00309498 0.00391389 2.88159 0.128436 0.00309498 0.00391389
0.325926 0.29648 0.0411259 0.00314917 0.00398915 2.8879 0.129008 0.00314917 0.00398915
0.32963 0.302853 0.0420291 0.00320337 0.00406442 2.89428 0.129489 0.00320337 0.00406442
0.333333 0.309279 0.042842 0.00325756 0.00413969 2.9007 0.129489 0.00325756 0.00413969
0.337037 0.315758 0.0436549 0.00331175 0.00421797 2.90718 0.130302 0.00331175 0.00421797
0.340741 0.32229 0.0444979 0.00336594 0.00429323 2.91371 0.131025 0.00336594 0.00429323
0.344444 0.328873 0.0453108 0.00342014 0.0043685 2.9203 0.131446 0.00342014 0.0043685
0.348148 0.335508 0.0461237 0.00347132 0.00444678 2.92693 0.131717 0.00347132 0.00444678
0.351852 0.342193 0.0469666 0.00352551 0.00452204 2.93362 0.131808 0.00352551 0.00452204
0.355556 0.348928 0.0477494 0.0035797 0.0045943 2.94035 0.132319 0.0035797 0.0045943
0.359259 0.355711 0.0486225 0.00364895 0.00464849 2.94713 0.132169 0.00364895 0.00464849
0.362963 0.362544 0.0494655 0.00373927 0.00469968 2.95397 0.13247 0.00373927 0.00469968
0.366667 0.369424 0.0503687 0.0038326 0.00479301 2.96085 0.13241 0.0038326 0.00479301
0.37037 0.376352 0.051302 0.00392593 0.0049044 2.96778 0.13259 0.00392593 0.0049044
0.374074 0.383326 0.0523257 0.00402227 0.00498268 2.97475 0.132771 0.00402227 0.00498268
0.377778 0.390345 0.053259 0.00411861 0.00505795 2.98177 0.133524 0.00411861 0.00505795
0.381481 0.39741 0.0541923 0.00421797 0.00513321 2.98883 0.133975 0.00421797 0.00513321
0.385185 0.404519 0.0551858 0.00431732 0.00520848 2.99594 0.134427 0.00431732 0.00520848
0.388889 0.411672 0.0561793 0.00441968 0.00528375 3.0031 0.134608 0.00441968 0.00528375
0.392593 0.418867 0.0570825 0.00452204 0.00535901 3.01029 0.134457 0.00452204 0.00535901
0.396296 0.426105 0.0579556 0.00462742 0.00543428 3.01753 0.134848 0.00462742 0.00543428
0.4 0.433385 0.0588287 0.00473881 0.00550955 3.02481 0.135782 0.00473881 0.00550955
0.403704 0.440705 0.0596416 0.00485924 0.00558482 3.03213 0.135993 0.00485924 0.00558482
0.407407 0.448066 0.0604846 0.00498569 0.00566008 3.03949 0.135932 0.00498569 0.00566008
0.411111 0.455466 0.0613878 0.00512418 0.00573535 3.04689 0.137167 0.00512418 0.00573535
0.414815 0.462905 0.0624114 0.00522654 0.00581062 3.05433 0.137347 0.00522654 0.00581062
0.418519 0.470382 0.0634351 0.00528977 0.00588287 3.06181 0.137618 0.00528977 0.00588287
0.422222 0.477896 0.064248 0.00534998 0.00595814 3.06932 0.137679 0.00534998 0.00595814
0.425926 0.485447 0.0651813 0.00540719 0.00603341 3.07687 0.137799 0.00540719 0.00603341
0.42963 0.493033 0.0662049 0.0054674 0.00610867 3.08446 0.137739 0.0054674 0.00610867
0.433333 0.500655 0.0672586 0.0055246 0.00618093 3.09208 0.138732 0.0055246 0.00618093
0.437037 0.50831 0.0684629 0.0055818 0.0062562 3.09973 0.139455 0.0055818 0.0062562
0.440741 0.515999 0.0695769 0.005636 0.00632845 3.10742 0.139545 0.005636 0.00632845
0.444444 0.523721 0.0706306 0.00568718 0.00629233 3.11514 0.139726 0.00568718 0.00629233
0.448148 0.531476 0.0714736 0.00573836 0.00623211 3.1229 0.139876 0.00573836 0.00623211
0.451852 0.539263 0.0722564 0.00578954 0.00620201 3.13069 0.140027 0.00578954 0.00620201
0.455556 0.547081 0.0730392 0.0058347 0.00631039 3.1385 0.14078 0.0058347 0.00631039
0.459259 0.55493 0.0737918 0.00587685 0.00641275 3.14635 0.141201 0.00587685 0.00641275
0.462963 0.562811 0.0746649 0.00591599 0.00651211 3.15423 0.14105 0.00591599 0.00651211
0.466667 0.570721 0.0756584 0.00594911 0.00660544 3.16214 0.141231 0.00594911 0.00660544
0.47037 0.578661 0.0766219 0.00598223 0.00665963 3.17008 0.141382 0.00598223 0.00665963
0.474074 0.586629 0.0775853 0.00600631 0.0066807 3.17805 0.141653 0.00600631 0.0066807
0.477778 0.594626 0.078639 0.00604244 0.00669877 3.18605 0.141924 0.00604244 0.00669877
0.481481 0.60265 0.0797229 0.00622007 0.00671984 3.19407 0.142345 0.00622007 0.00671984
0.485185 0.6107 0.0808067 0.0063977 0.00673791 3.20212 0.142465 0.0063977 0.00673791
0.488889 0.618776 0.0818605 0.00657232 0.00675597 3.2102 0.142706 0.00657232 0.00675597
0.492593 0.626877 0.0827335 0.00674694 0.00677705 3.2183 0.143308 0.00674694 0.00677705
0.496296 0.635001 0.0836066 0.00691855 0.00679812 3.22642 0.144001 0.00691855 0.00679812
0.5 0.643148 0.0844195 0.00709016 0.0068192 3.23457 0.144723 0.00709016 0.0068192
0.503704 0.651316 0.0852625 0.00726177 0.00684629 3.24274 0.145085 0.00726177 0.00684629
0.507407 0.659504 0.0864668 0.00743036 0.00687038 3.25093 0.145446 0.00743036 0.00687038
0.511111 0.667711 0.0872797 0.00759896 0.00690048 3.25913 0.145416 0.00759896 0.00690048
0.514815 0.675934 0.088213 0.00776756 0.00693059 3.26736 0.145717 0.00776756 0.00693059
0.518519 0.684173 0.0892968 0.00793315 0.0069607 3.2756 0.146199 0.00793315 0.0069607
0.522222 0.692426 0.0903807 0.00810175 0.00699683 3.28385 0.146831 0.00810175 0.00699683
0.525926 0.700692 0.0914645 0.00826733 0.00702994 3.29212 0.147554 0.00826733 0.00702994
0.52963 0.70897 0.0925183 0.00843593 0.00706908 3.30039 0.147794 0.00843593 0.00706908
0.533333 0.717258 0.0936021 0.00860152 0.00710822 3.30868 0.148156 0.00860152 0.00710822
0.537037 0.725555 0.0946559 0.00877313 0.00715037 3.31698 0.149089 0.00877313 0.00715037
0.540741 0.733859 0.0957397 0.00894173 0.00719252 3.32528 0.149601 0.00894173 0.00719252
0.544444 0.742169 0.0967934 0.00911334 0.00723768 3.33359 0.149691 0.00911334 0.00723768
0.548148 0.750484 0.0978171 0.00928494 0.00728284 3.34191 0.150052 0.00928494 0.00728284
0.551852 0.758803 0.0989912 0.00945956 0.00733101 3.35023 0.150534 0.00945956 0.00733101
0.555556 0.767124 0.099774 0.00963719 0.00738219 3.35855 0.151016 0.00963719 0.00738219
0.559259 0.775446 0.100737 0.00981482 0.00743337 3.36687 0.151287 0.00981482 0.00743337
0.562963 0.783768 0.101761 0.00999547 0.00748757 3.37519 0.151768 0.00999547 0.00748757
0.566667 0.792089 0.102785 0.0101791 0.00767423 3.38351 0.151799 0.0101791 0.00767423
0.57037 0.800407 0.103477 0.0103658 0.0078639 3.39183 0.152461 0.0103658 0.0078639
0.574074 0.808721 0.10429 0.0105524 0.00805659 3.40014 0.153003 0.0105524 0.00805659
0.577778 0.81703 0.105223 0.0107451 0.00825529 3.40845 0.153214 0.0107451 0.00825529
0.581481 0.825333 0.105976 0.0109408 0.00845701 3.41676 0.153816 0.0109408 0.00845701
0.585185 0.833629 0.106939 0.0111365 0.00866474 3.42505 0.154117 0.0111365 0.00866474
0.588889 0.841916 0.107963 0.0113382 0.00887549 3.43334 0.15493 0.0113382 0.00887549
0.592593 0.850194 0.108987 0.0115219 0.00908925 3.44162 0.156766 0.0115219 0.00908925
0.596296 0.858461 0.109769 0.0116664 0.00930903 3.44988 0.15785 0.0116664 0.00930903
0.6 0.866716 0.110853 0.0118109 0.00953483 3.45814 0.159175 0.0118109 0.00953483
0.603704 0.874958 0.111395 0.0119584 0.00976063 3.46638 0.16062 0.0119584 0.00976063
0.607407 0.883186 0.112268 0.012106 0.00999547 3.47461 0.161583 0.012106 0.00999547
0.611111 0.891399 0.113172 0.0122204 0.0101069 3.48282 0.162848 0.0122204 0.0101069
0.614815 0.899596 0.113954 0.0122926 0.0100828 3.49102 0.163781 0.0122926 0.0100828
0.618519 0.907776 0.114858 0.0123619 0.0100527 3.4992 0.164203 0.0123619 0.0100527
0.622222 0.915937 0.115881 0.0124311 0.0100165 3.50736 0.165166 0.0124311 0.0100165
0.625926 0.924079 0.117025 0.0125004 0.0102634 3.5155 0.165648 0.0125004 0.0102634
0.62963 0.932201 0.118109 0.0125666 0.0105284 3.52362 0.166762 0.0125666 0.0105284
0.633333 0.940302 0.118982 0.0126328 0.0107993 3.53173 0.167544 0.0126328 0.0107993
0.637037 0.948381 0.119765 0.0126991 0.0110733 3.5398 0.167966 0.0126991 0.0110733
0.640741 0.956437 0.120156 0.0127623 0.0113563 3.54786 0.168327 0.0127623 0.0113563
0.644444 0.964468 0.1213 0.0127864 0.0112329 3.55589 0.168357 0.0127864 0.0112329
0.648148 0.972474 0.121662 0.0128857 0.011001 3.5639 0.16917 0.0128857 0.011001
0.651852 0.980455 0.121963 0.0129459 0.0111696 3.57188 0.168749 0.0129459 0.0111696
0.655556 0.988408 0.122414 0.0130031 0.0113984 3.57983 0.169772 0.0130031 0.0113984
0.659259 0.996334 0.123047 0.0130603 0.0116333 3.58776 0.170134 0.0130603 0.0116333
0.662963 1.00423 0.123739 0.0131988 0.0118711 3.59566 0.171127 0.0131988 0.0118711
0.666667 1.0121 0.124522 0.0133825 0.012109 3.60352 0.171579 0.0133825 0.012109
0.67037 1.01994 0.125696 0.0135661 0.0123528 3.61136 0.17182 0.0135661 0.0123528
0.674074 1.02774 0.125786 0.0137498 0.0125997 3.61917 0.172 0.0137498 0.0125997
0.677778 1.03552 0.126479 0.0139334 0.0128496 3.62694 0.172542 0.0139334 0.0128496
0.681481 1.04326 0.127533 0.0141141 0.0130995 3.63468 0.173506 0.0141141 0.0130995
0.685185 1.05097 0.128556 0.0142947 0.0133554 3.64239 0.174379 0.0142947 0.0133554
0.688889 1.05864 0.12976 0.0144784 0.0136143 3.65006 0.175342 0.0144784 0.0136143
0.692593 1.06628 0.130965 0.014659 0.0138732 3.6577 0.176546 0.014659 0.0138732
0.696296 1.07388 0.131567 0.0147523 0.0141683 3.6653 0.177179 0.0147523 0.0141683
0.7 1.08145 0.131868 0.0148276 0.0144754 3.67287 0.178082 0.0148276 0.0144754
0.703704 1.08897 0.13259 0.0148999 0.0147885 3.6804 0.178654 0.0148999 0.0147885
0.707407 1.09646 0.133072 0.0149721 0.0151046 3.68789 0.179316 0.0149721 0.0151046
0.711111 1.10392 0.134186 0.0150444 0.0154267 3.69534 0.179527 0.0150444 0.0154267
0.714815 1.11133 0.134909 0.0151136 0.0155652 3.70275 0.179376 0.0151136 0.0155652
0.718519 1.1187 0.135541 0.0151859 0.015782 3.71012 0.179647 0.0151859 0.015782
0.722222 1.12603 0.136655 0.0152521 0.016065 3.71745 0.179647 0.0152521 0.016065
0.725926 1.13332 0.136715 0.0153214 0.016351 3.72474 0.180701 0.0153214 0.016351
0.72963 1.14056 0.137317 0.0153876 0.01664 3.73199 0.181785 0.0153876 0.01664
0.733333 1.14777 0.13804 0.0154538 0.0169321 3.73919 0.183471 0.0154538 0.0169321
0.737037 1.15493 0.13816 0.0155201 0.0172271 3.74635 0.184314 0.0155201 0.0172271
0.740741 1.16205 0.138431 0.0155833 0.0175222 3.75347 0.183802 0.0155833 0.0175222
0.744444 1.16912 0.139425 0.0156495 0.0178232 3.76054 0.184374 0.0156495 0.0178232
0.748148 1.17614 0.140027 0.0157128 0.0181243 3.76757 0.185187 0.0157128 0.0181243
0.751852 1.18313 0.141261 0.015773 0.0184284 3.77455 0.185518 0.015773 0.0184284
0.755556 1.19006 0.142315 0.0158362 0.0183862 3.78148 0.186241 0.0158362 0.0183862
0.759259 1.19695 0.142797 0.0159536 0.0178985 3.78837 0.186512 0.0159536 0.0178985
0.762963 1.20379 0.143098 0.0161403 0.0173897 3.79521 0.187114 0.0161403 0.0173897
0.766667 1.21058 0.143579 0.0163269 0.0172843 3.80201 0.187355 0.0163269 0.0172843
0.77037 1.21733 0.144362 0.0165136 0.0176426 3.80875 0.187836 0.0165136 0.0176426
0.774074 1.22402 0.144633 0.0167033 0.0180039 3.81545 0.188107 0.0167033 0.0180039
0.777778 1.23067 0.144784 0.0168959 0.0183652 3.82209 0.188559 0.0168959 0.0183652
0.781481 1.23727 0.145055 0.0170856 0.0187325 3.82869 0.187987 0.0170856 0.0187325
0.785185 1.24381 0.145416 0.0172813 0.0190968 3.83524 0.18871 0.0172813 0.0190968
0.788889 1.25031 0.145687 0.017474 0.0194671 3.84173 0.188619 0.017474 0.0194671
0.792593 1.25675 0.148427 0.0176697 0.0198344 3.84818 0.188469 0.0176697 0.0198344
0.796296 1.26315 0.14933 0.0179075 0.0202047 3.85457 0.189251 0.0179075 0.0202047
0.8 1.26949 0.148366 0.0181604 0.020575 3.86091 0.191509 0.0181604 0.020575
0.803704 1.27578 0.148938 0.0184224 0.0209483 3.8672 0.192262 0.0184224 0.0209483
0.807407 1.28202 0.149842 0.0186873 0.0213186 3.87344 0.192985 0.0186873 0.0213186
0.811111 1.2882 0.151588 0.0186753 0.021692 3.87963 0.194309 0.0186753 0.021692
0.814815 1.29433 0.151498 0.01888 0.0220623 3.88576 0.194219 0.01888 0.0220623
0.818519 1.30041 0.153394 0.0190877 0.0224326 3.89183 0.194731 0.0190877 0.0224326
0.822222 1.30644 0.153786 0.0192985 0.0228029 3.89786 0.195664 0.0192985 0.0228029
0.825926 1.31241 0.153756 0.0195935 0.0233087 3.90383 0.196206 0.0195935 0.0233087
0.82963 1.31832 0.154568 0.0199337 0.0238627 3.90974 0.19741 0.0199337 0.0238627
0.833333 1.32418 0.154508 0.0202769 0.0244347 3.91561 0.197922 0.0202769 0.0244347
0.837037 1.32999 0.15493 0.0206503 0.0243444 3.92141 0.196236 0.0206503 0.0243444
0.840741 1.33574 0.15499 0.0210296 0.0246244 3.92716 0.196357 0.0210296 0.0246244
0.844444 1.34143 0.156254 0.0213186 0.0249826 3.93286 0.196748 0.0213186 0.0249826
0.848148 1.34707 0.157609 0.0216739 0.0248381 3.9385 0.196537 0.0216739 0.0248381
0.851852 1.35266 0.158482 0.0221526 0.0251272 3.94408 0.196507 0.0221526 0.0251272
0.855556 1.35819 0.158151 0.0225169 0.0256751 3.94961 0.196357 0.0225169 0.0256751
0.859259 1.36366 0.158693 0.0228812 0.025642 3.95508 0.197531 0.0228812 0.025642
0.862963 1.36908 0.158272 0.0232364 0.0256059 3.9605 0.198554 0.0232364 0.0256059
0.866667 1.37444 0.159115 0.0235134 0.0255667 3.96586 0.199217 0.0235134 0.0255667
0.87037 1.37974 0.158633 0.0235465 0.0255216 3.97116 0.199578 0.0235465 0.0255216
0.874074 1.38499 0.160379 0.0236248 0.0254764 3.97641 0.20003 0.0236248 0.0254764
0.877778 1.39018 0.160319 0.0240132 0.0254282 3.9816 0.201083 0.0240132 0.0254282
0.881481 1.39531 0.16065 0.0244046 0.0256661 3.98673 0.201264 0.0244046 0.0256661


==> anc/trace_anomaly_36x12_MS_120.0.dat <==
0 0 7.03898e-307 0 0 0.418801 0.0692758 6.52716e-16 -6.52716e-16
0.0037037 7.62158e-06 6.23813e-06 1.44061e-06 8.72797e-07 0.418809 0.0692758 1.44061e-06 8.72797e-07
0.00740741 3.04865e-05 2.49495e-05 5.76245e-06 3.48938e-06 0.418832 0.0693059 5.76245e-06 3.48938e-06
0.0111111 6.85955e-05 5.61191e-05 1.2964e-05 7.85186e-06 0.41887 0.069336 1.2964e-05 7.85186e-06
0.0148148 0.00012195 9.9774e-05 2.30408e-05 1.39485e-05 0.418923 0.069336 2.30408e-05 1.39485e-05
0.0185185 0.00019055 0.000155893 3.59777e-05 2.17793e-05 0.418992 0.0693661 3.59777e-05 2.17793e-05
0.0222222 0.0002744 0.000224476 5.18138e-05 3.13412e-05 0.419075 0.0693661 5.18138e-05 3.13412e-05
0.0259259 0.0003735 0.000305584 7.04801e-05 4.26012e-05 0.419175 0.0693962 7.04801e-05 4.26012e-05
0.0296296 0.000487855 0.000398915 9.20366e-05 5.55772e-05 0.419289 0.0694263 9.20366e-05 5.55772e-05
0.0333333 0.000617467 0.000504891 0.000116423 7.02693e-05 0.419419 0.0694865 0.000116423 7.02693e-05
0.037037 0.00076234 0.000623211 0.00014364 8.66173e-05 0.419563 0.0694865 0.00014364 8.66173e-05
0.0407407 0.000922478 0.000753875 0.000173686 0.000104621 0.419724 0.0694263 0.000173686 0.000104621
0.0444444 0.00109789 0.000896882 0.000206533 0.000124311 0.419899 0.0693661 0.000206533 0.000124311
0.0481481 0.00128857 0.00105253 0.000242209 0.000145597 0.42009 0.069336 0.000242209 0.000145597
0.0518519 0.00149453 0.00122053 0.000280686 0.000168478 0.420296 0.0693962 0.000280686 0.000168478
0.0555556 0.00171578 0.00140117 0.000321842 0.000192985 0.420517 0.0693661 0.000321842 0.000192985
0.0592593 0.00195232 0.00159386 0.000365798 0.000219027 0.420753 0.0693059 0.000365798 0.000219027
0.062963 0.00220417 0.00179918 0.000412765 0.000246605 0.421005 0.0692457 0.000412765 0.000246605
0.0666667 0.00247131 0.00201686 0.00046214 0.000275718 0.421272 0.0693059 0.00046214 0.000275718
0.0703704 0.00275378 0.00224717 0.000514225 0.000306186 0.421555 0.0694263 0.000514225 0.000306186
0.0740741 0.00305156 0.00248803 0.000569019 0.000338401 0.421853 0.0694564 0.000569019 0.000338401
0.0777778 0.00336468 0.00274093 0.000626824 0.000371819 0.422166 0.0693059 0.000626824 0.000371819
0.0814815 0.00369314 0.00300556 0.000686737 0.000406743 0.422494 0.0689747 0.000686737 0.000406743
0.0851852 0.00403695 0.00328164 0.00074966 0.000442871 0.422838 0.0692156 0.00074966 0.000442871
0.0888889 0.00439612 0.00357067 0.000814992 0.000480204 0.423197 0.0691554 0.000814992 0.000480204
0.0925926 0.00477065 0.00386873 0.000883033 0.000519042 0.423572 0.0692156 0.000883033 0.000519042
0.0962963 0.00516057 0.00418184 0.000953483 0.000559084 0.423962 0.0689446 0.000953483 0.000559084
0.1 0.00556589 0.00450398 0.00102664 0.00060033 0.424367 0.0689747 0.00102664 0.00060033
0.103704 0.0059866 0.00483817 0.00110221 0.000642781 0.424788 0.0686737 0.00110221 0.000642781
0.107407 0.00642273 0.00518138 0.00118019 0.000686134 0.425224 0.0689747 0.00118019 0.000686134
0.111111 0.00687429 0.00553664 0.00126057 0.000730693 0.425675 0.0688242 0.00126057 0.000730693
0.114815 0.00734129 0.00590395 0.00134337 0.000776455 0.426142 0.0688242 0.00134337 0.000776455
0.118519 0.00782375 0.0062863 0.00142857 0.000822819 0.426625 0.0691253 0.00142857 0.000822819
0.122222 0.00832168 0.0066807 0.00151588 0.000870388 0.427123 0.0692758 0.00151588 0.000870388
0.125926 0.00883509 0.00708715 0.0016059 0.000918559 0.427636 0.0692156 0.0016059 0.000918559
0.12963 0.009364 0.00750563 0.00169772 0.000967633 0.428165 0.0690952 0.00169772 0.000967633
0.133333 0.00990842 0.00793917 0.00179226 0.00101761 0.428709 0.0690952 0.00179226 0.00101761
0.137037 0.0104684 0.00838475 0.0018886 0.00106819 0.429269 0.0688543 0.0018886 0.00106819
0.140741 0.0110439 0.00883334 0.00198735 0.00111937 0.429845 0.0689747 0.00198735 0.00111937
0.144444 0.0116349 0.00929398 0.00208791 0.00117085 0.430436 0.0687339 0.00208791 0.00117085
0.148148 0.0122416 0.00976966 0.00219087 0.00122324 0.431043 0.068493 0.00219087 0.00122324
0.151852 0.0128638 0.0102423 0.00229565 0.00127593 0.431665 0.0683124 0.00229565 0.00127593
0.155556 0.0135016 0.0107271 0.00240252 0.00132892 0.432303 0.0685231 0.00240252 0.00132892
0.159259 0.0141551 0.0112268 0.00251121 0.00138251 0.432956 0.0686134 0.00251121 0.00138251
0.162963 0.0148242 0.0117387 0.0026217 0.0014361 0.433625 0.0687339 0.0026217 0.0014361
0.166667 0.015509 0.0122625 0.0027343 0.00148999 0.43431 0.0683425 0.0027343 0.00148999
0.17037 0.0162095 0.0128044 0.00284841 0.00154388 0.435011 0.0683726 0.00284841 0.00154388
0.174074 0.0169257 0.0133524 0.00296462 0.00159777 0.435727 0.0687038 0.00296462 0.00159777
0.177778 0.0176577 0.0139094 0.00308294 0.00165166 0.436459 0.0691554 0.00308294 0.00165166
0.181481 0.0184053 0.0144603 0.00320036 0.00170525 0.437206 0.0691253 0.00320036 0.00170525
0.185185 0.0191688 0.0150143 0.00332379 0.00175944 0.43797 0.0692457 0.00332379 0.00175944
0.188889 0.019948 0.0155743 0.00344422 0.00182056 0.438749 0.0693661 0.00344422 0.00182056
0.192593 0.0207431 0.0161553 0.00356766 0.00188198 0.439544 0.0693059 0.00356766 0.00188198
0.196296 0.021554 0.0167364 0.00369411 0.0019437 0.440355 0.0691253 0.00369411 0.0019437
0.2 0.0223808 0.0173445 0.00382056 0.00200542 0.441182 0.069336 0.00382056 0.00200542
0.203704 0.0232234 0.0179678 0.00395002 0.00206774 0.442025 0.0691554 0.00395002 0.00206774
0.207407 0.024082 0.018594 0.00407947 0.00213036 0.442883 0.0689145 0.00407947 0.00213036
0.211111 0.0249565 0.0192142 0.00420893 0.00219298 0.443758 0.0684027 0.00420893 0.00219298
0.214815 0.025847 0.0198705 0.0043414 0.0022556 0.444648 0.0682823 0.0043414 0.0022556
0.218519 0.0267534 0.0205449 0.00447387 0.00231853 0.445554 0.0685833 0.00447387 0.00231853
0.222222 0.0276759 0.0212163 0.00460634 0.00238115 0.446477 0.0687941 0.00460634 0.00238115
0.225926 0.0286144 0.0219208 0.00474182 0.00244377 0.447415 0.0686134 0.00474182 0.00244377
0.22963 0.0295689 0.0226253 0.00487731 0.00250639 0.44837 0.0686436 0.00487731 0.00250639
0.233333 0.0305396 0.0232997 0.00501279 0.00256871 0.449341 0.0689446 0.00501279 0.00256871
0.237037 0.0315263 0.0239741 0.00515128 0.00263104 0.450327 0.0687339 0.00515128 0.00263104
0.240741 0.0325293 0.0246545 0.00528977 0.00269275 0.45133 0.0692758 0.00528977 0.00269275
0.244444 0.0335483 0.0253409 0.00542525 0.00275447 0.452349 0.0694263 0.00542525 0.00275447
0.248148 0.0345836 0.0260334 0.00556073 0.00281559 0.453385 0.0697575 0.00556073 0.00281559
0.251852 0.0356352 0.0267379 0.00569621 0.0028761 0.454436 0.0696672 0.00569621 0.0028761
0.255556 0.036703 0.0274996 0.0058347 0.00293602 0.455504 0.0701188 0.0058347 0.00293602
0.259259 0.0377871 0.0282071 0.00597018 0.00299563 0.456588 0.070751 0.00597018 0.00299563
0.262963 0.0388878 0.0289086 0.00610566 0.00305584 0.457689 0.0712026 0.00610566 0.00305584
0.266667 0.040005 0.029601 0.00624416 0.00311305 0.458806 0.0711123 0.00624416 0.00311305
0.27037 0.041139 0.0302875 0.00637964 0.00317025 0.45994 0.0714134 0.00637964 0.00317025
0.274074 0.04229 0.0310401 0.00651512 0.00323046 0.461091 0.0715639 0.00651512 0.00323046
0.277778 0.0434581 0.0318831 0.00664759 0.00328767 0.462259 0.0717145 0.00664759 0.00328767
0.281481 0.0446437 0.0326659 0.00678006 0.00334487 0.463445 0.0719854 0.00678006 0.00334487
0.285185 0.045847 0.0334788 0.00691253 0.00340207 0.464648 0.0724972 0.00691253 0.00340207
0.288889 0.0470682 0.0342917 0.00703898 0.00345927 0.465869 0.0733101 0.00703898 0.00345927
0.292593 0.0483077 0.0351046 0.00716542 0.00353755 0.467109 0.0734908 0.00716542 0.00353755
0.296296 0.0495657 0.0359174 0.00729187 0.00366099 0.468367 0.0740327 0.00729187 0.00366099
0.3 0.0508426 0.0367905 0.0074123 0.00378744 0.469644 0.0748757 0.0074123 0.00378744
0.303704 0.0521388 0.0376335 0.00752972 0.00391991 0.47094 0.0749058 0.00752972 0.00391991
0.307407 0.0534546 0.0385367 0.00764111 0.00405539 0.472256 0.0752068 0.00764111 0.00405539
0.311111 0.0547904 0.0394399 0.0077495 0.0041999 0.473591 0.0757488 0.0077495 0.0041999
0.314815 0.0561467 0.0403431 0.00785487 0.00435044 0.474948 0.0760799 0.00785487 0.00435044
0.318519 0.0575239 0.0412463 0.00795422 0.00450699 0.476325 0.0773444 0.00795422 0.00450699
0.322222 0.0589223 0.0421496 0.00804454 0.00467258 0.477723 0.0782175 0.00804454 0.00467258
0.325926 0.0603423 0.0430226 0.00813185 0.00484419 0.479143 0.0787594 0.00813185 0.00484419
0.32963 0.0617843 0.0438957 0.00821314 0.00502182 0.480585 0.0791508 0.00821314 0.00502182
0.333333 0.0632488 0.0448291 0.0082854 0.0051302 0.48205 0.0800239 0.0082854 0.0051302
0.337037 0.064736 0.0457323 0.00834862 0.0051001 0.483537 0.0808669 0.00834862 0.0051001
0.340741 0.0662462 0.0466656 0.00840582 0.00506397 0.485047 0.0811078 0.00840582 0.00506397
0.344444 0.0677795 0.047629 0.00852023 0.00501881 0.486581 0.0824927 0.00852023 0.00501881
0.348148 0.0693364 0.0486225 0.00856238 0.00497064 0.488137 0.0829142 0.00856238 0.00497064
0.351852 0.0709172 0.0495257 0.00864367 0.00491343 0.489718 0.0827335 0.00864367 0.00491343
0.355556 0.0725225 0.0504289 0.00880323 0.00485021 0.491324 0.0841185 0.00880323 0.00485021
0.359259 0.0741528 0.051302 0.00886646 0.00478397 0.492954 0.0840582 0.00886646 0.00478397
0.362963 0.0758083 0.0522052 0.00892667 0.00470871 0.494609 0.0841185 0.00892667 0.00470871
0.366667 0.0774891 0.0529579 0.00898087 0.00462742 0.49629 0.0847808 0.00898087 0.00462742
0.37037 0.0791952 0.0538009 0.00905011 0.00454312 0.497996 0.0858346 0.00905011 0.00454312
0.374074 0.0809269 0.0547041 0.00911032 0.00455516 0.499728 0.0860453 0.00911032 0.00455516
0.377778 0.0826843 0.0555471 0.00916753 0.00458527 0.501485 0.0863163 0.00916753 0.00458527
0.381481 0.0844675 0.0565406 0.00946257 0.00460935 0.503269 0.0872195 0.00946257 0.00460935
0.385185 0.0862763 0.0572632 0.00949569 0.00463344 0.505077 0.0876711 0.00949569 0.00463344
0.388889 0.0881108 0.0579857 0.0095258 0.0046515 0.506912 0.0880022 0.0095258 0.0046515
0.392593 0.0899707 0.0589191 0.00955892 0.00466957 0.508772 0.088785 0.00955892 0.00466957
0.396296 0.091856 0.0599126 0.00958902 0.00468462 0.510657 0.0891764 0.00958902 0.00468462
0.4 0.0937666 0.0607556 0.00961913 0.00469365 0.512568 0.0895678 0.00961913 0.00469365
0.403704 0.0957022 0.0618093 0.00964924 0.00471172 0.514503 0.0899592 0.00964924 0.00471172
0.407407 0.0976627 0.0625319 0.00969741 0.00492247 0.516464 0.0907721 0.00969741 0.00492247
0.411111 0.099648 0.0633448 0.00976364 0.00513923 0.518449 0.091886 0.00976364 0.00513923
0.414815 0.101658 0.0643684 0.00979676 0.005356 0.520459 0.0926688 0.00979676 0.005356
0.418519 0.103692 0.0651512 0.00982687 0.00557578 0.522493 0.0932408 0.00982687 0.00557578
0.422222 0.10575 0.0659038 0.00985697 0.00579857 0.524551 0.093572 0.00985697 0.00579857
0.425926 0.107832 0.0669275 0.00989009 0.00602438 0.526633 0.0939634 0.00989009 0.00602438
0.42963 0.109937 0.0677705 0.0101249 0.00625018 0.528738 0.0945053 0.0101249 0.00625018
0.433333 0.112066 0.0681618 0.0101881 0.00647899 0.530867 0.0953483 0.0101881 0.00647899
0.437037 0.114218 0.0690048 0.0102032 0.00671382 0.533019 0.0959806 0.0102032 0.00671382
0.440741 0.116392 0.0695468 0.0102604 0.00682823 0.535193 0.0970042 0.0102604 0.00682823
0.444444 0.118589 0.0703295 0.0104109 0.00711725 0.53739 0.0976665 0.0104109 0.00711725
0.448148 0.120807 0.0713833 0.0105795 0.00740929 0.539608 0.0984493 0.0105795 0.00740929
0.451852 0.123047 0.0722564 0.0107481 0.0076652 0.541848 0.0992923 0.0107481 0.0076652
0.455556 0.125309 0.0733101 0.0109167 0.00790906 0.54411 0.0995633 0.0109167 0.00790906
0.459259 0.127591 0.0743337 0.0110883 0.00815594 0.546392 0.100436 0.0110883 0.00815594
0.462963 0.129893 0.0756886 0.0111546 0.00840582 0.548694 0.100948 0.0111546 0.00840582
0.466667 0.132216 0.0765617 0.0111997 0.00865872 0.551017 0.102002 0.0111997 0.00865872
0.47037 0.134558 0.0774649 0.0113352 0.00891162 0.553359 0.102785 0.0113352 0.00891162
0.474074 0.136918 0.0783078 0.0114677 0.00917054 0.555719 0.103236 0.0114677 0.00917054
0.477778 0.139298 0.0793014 0.0116032 0.00942946 0.558099 0.103447 0.0116032 0.00942946
0.481481 0.141695 0.0802046 0.0117356 0.00951075 0.560496 0.103357 0.0117356 0.00951075
0.485185 0.14411 0.0811078 0.0118681 0.00956193 0.562911 0.104471 0.0118681 0.00956193
0.488889 0.146542 0.0818906 0.0120006 0.00961612 0.565343 0.105103 0.0120006 0.00961612
0.492593 0.14899 0.0830647 0.012133 0.0096673 0.567791 0.105856 0.012133 0.0096673
0.496296 0.151454 0.0840884 0.0122655 0.00971848 0.570255 0.106157 0.0122655 0.00971848
0.5 0.153934 0.0849313 0.012398 0.00976966 0.572735 0.106548 0.012398 0.00976966
0.503704 0.156428 0.0857442 0.0125305 0.00982085 0.575229 0.10709 0.0125305 0.00982085
0.507407 0.158936 0.0867679 0.0126629 0.00987203 0.577737 0.107451 0.0126629 0.00987203
0.511111 0.161457 0.0874001 0.0127954 0.0099202 0.580258 0.108445 0.0127954 0.0099202
0.514815 0.163992 0.0880625 0.0129279 0.00996837 0.582793 0.109197 0.0129279 0.00996837
0.518519 0.166538 0.0886345 0.0130573 0.0100196 0.585339 0.109739 0.0130573 0.0100196
0.522222 0.169096 0.0888151 0.0131476 0.0100677 0.587897 0.110552 0.0131476 0.0100677
0.525926 0.171664 0.0895678 0.0132199 0.0101129 0.590465 0.111666 0.0132199 0.0101129
0.52963 0.174242 0.0905312 0.0132861 0.0101611 0.593043 0.111907 0.0132861 0.0101611
0.533333 0.17683 0.0906818 0.0133524 0.0102092 0.595631 0.112178 0.0133524 0.0102092
0.537037 0.179426 0.0912538 0.0134126 0.0102544 0.598227 0.11281 0.0134126 0.0102544
0.540741 0.18203 0.0921269 0.0134698 0.0102995 0.600831 0.113262 0.0134698 0.0102995
0.544444 0.18464 0.0933312 0.013521 0.0103447 0.603441 0.113834 0.013521 0.0103447
0.548148 0.187257 0.0943247 0.0135722 0.0103899 0.606058 0.114556 0.0135722 0.0103899
0.551852 0.189879 0.0950773 0.0136173 0.010435 0.60868 0.11543 0.0136173 0.010435
0.555556 0.192506 0.0954386 0.0136595 0.0104772 0.611307 0.116453 0.0136595 0.0104772
0.559259 0.195136 0.0958601 0.0136926 0.0105193 0.613937 0.116784 0.0136926 0.0105193
0.562963 0.197769 0.096673 0.0135752 0.0107301 0.61657 0.117356 0.0135752 0.0107301
0.566667 0.200404 0.0976665 0.0137648 0.0110191 0.619205 0.118049 0.0137648 0.0110191
0.57037 0.203039 0.0985095 0.0137919 0.0113111 0.62184 0.118892 0.0137919 0.0113111
0.574074 0.205675 0.098931 0.013813 0.0116062 0.624476 0.119675 0.013813 0.0116062
0.577778 0.20831 0.0992923 0.0138311 0.0119012 0.627111 0.120096 0.0138311 0.0119012
0.581481 0.210943 0.100105 0.0138461 0.0121993 0.629744 0.120698 0.0138461 0.0121993
0.585185 0.213573 0.101069 0.0138552 0.0124973 0.632374 0.12133 0.0138552 0.0124973
0.588889 0.216199 0.101611 0.0138612 0.0127984 0.635001 0.122234 0.0138612 0.0127984
0.592593 0.218821 0.103387 0.0138642 0.0131025 0.637622 0.122685 0.0138642 0.0131025
0.596296 0.221437 0.10435 0.0138582 0.0134066 0.640238 0.123528 0.0138582 0.0134066
0.6 0.224046 0.105976 0.014102 0.0137137 0.642847 0.123829 0.014102 0.0137137
0.603704 0.226647 0.10718 0.0144693 0.0140207 0.645448 0.124522 0.0144693 0.0140207
0.607407 0.229239 0.107692 0.0148397 0.0143308 0.64804 0.125034 0.0148397 0.0143308
0.611111 0.231821 0.109348 0.014945 0.0146409 0.650622 0.124973 0.014945 0.0146409
0.614815 0.234391 0.1098 0.0147764 0.0149541 0.653192 0.125244 0.0147764 0.0149541
0.618519 0.23695 0.110492 0.0150474 0.0152672 0.655751 0.126358 0.0150474 0.0152672
0.622222 0.239495 0.111064 0.0153665 0.0155833 0.658296 0.1269 0.0153665 0.0155833
0.625926 0.242025 0.112088 0.0156887 0.0158994 0.660826 0.127803 0.0156887 0.0158994
0.62963 0.24454 0.11281 0.0160168 0.0161282 0.663341 0.128165 0.0160168 0.0161282
0.633333 0.247038 0.113834 0.0159656 0.0162246 0.665839 0.12958 0.0159656 0.0162246
0.637037 0.249517 0.114135 0.0162216 0.0163209 0.668318 0.130573 0.0162216 0.0163209
0.640741 0.251978 0.11552 0.0165136 0.0164203 0.670779 0.131175 0.0165136 0.0164203
0.644444 0.254417 0.116423 0.0168056 0.0165166 0.673218 0.131687 0.0168056 0.0165166
0.648148 0.256835 0.116905 0.0170977 0.0166129 0.675636 0.131808 0.0170977 0.0166129
0.651852 0.25923 0.117718 0.0173897 0.0167123 0.678031 0.131868 0.0173897 0.0167123
0.655556 0.2616 0.119343 0.0176817 0.0168086 0.680401 0.131778 0.0176817 0.0168086
0.659259 0.263945 0.120457 0.0179617 0.016908 0.682746 0.132169 0.0179617 0.016908
0.662963 0.266262 0.121812 0.0180912 0.0170043 0.685064 0.133012 0.0180912 0.0170043
0.666667 0.268552 0.122354 0.0182176 0.0171037 0.687353 0.133975 0.0182176 0.0171037
0.67037 0.270811 0.123318 0.0183923 0.0172 0.689612 0.134909 0.0183923 0.0172
0.674074 0.27304 0.124221 0.0186692 0.0172994 0.691841 0.136775 0.0186692 0.0172994
0.677778 0.275236 0.124311 0.0189432 0.0173957 0.694037 0.13798 0.0189432 0.0173957
0.681481 0.277398 0.125576 0.0192172 0.0174951 0.696199 0.139094 0.0192172 0.0174951
0.685185 0.279525 0.126659 0.0194942 0.0175914 0.698326 0.139003 0.0194942 0.0175914
0.688889 0.281615 0.127352 0.0197651 0.0176908 0.700416 0.139786 0.0197651 0.0176908
0.692593 0.283667 0.128616 0.019741 0.0177901 0.702468 0.140147 0.019741 0.0177901
0.696296 0.285679 0.129791 0.0200511 0.0178895 0.70448 0.14105 0.0200511 0.0178895
0.7 0.287651 0.130935 0.0203673 0.0179858 0.706452 0.141803 0.0203673 0.0179858
0.703704 0.289579 0.13247 0.0206834 0.0180852 0.70838 0.142586 0.0206834 0.0180852
0.707407 0.291464 0.134005 0.0210025 0.0181845 0.710265 0.14361 0.0210025 0.0181845
0.711111 0.293303 0.134909 0.0213247 0.0182839 0.712104 0.145386 0.0213247 0.0182839
0.714815 0.295094 0.13539 0.0216498 0.0183832 0.713895 0.146711 0.0216498 0.0183832
0.718519 0.296837 0.135541 0.0219178 0.0184856 0.715638 0.147433 0.0219178 0.0184856
0.722222 0.298529 0.136896 0.0221797 0.0185849 0.71733 0.148427 0.0221797 0.0185849
0.725926 0.30017 0.138251 0.0224416 0.0186843 0.718971 0.148969 0.0224416 0.0186843
0.72963 0.301756 0.139455 0.0227005 0.0187867 0.720557 0.149119 0.0227005 0.0187867
0.733333 0.303288 0.141713 0.0230137 0.018886 0.722089 0.149721 0.0230137 0.018886
0.737037 0.304763 0.143068 0.0233629 0.0189884 0.723564 0.150655 0.0233629 0.0189884
0.740741 0.306179 0.144151 0.0239831 0.0190907 0.72498 0.15228 0.0239831 0.0190907
0.744444 0.307535 0.145657 0.0243233 0.0191931 0.726336 0.153063 0.0243233 0.0191931
0.748148 0.308828 0.14644 0.0246695 0.0192955 0.72763 0.15505 0.0246695 0.0192955
0.751852 0.310059 0.147824 0.0250158 0.0193978 0.72886 0.155953 0.0250158 0.0193978
0.755556 0.311224 0.148095 0.0253138 0.0195002 0.730025 0.157368 0.0253138 0.0195002
0.759259 0.312321 0.149209 0.0255757 0.0196056 0.731122 0.157669 0.0255757 0.0196056
0.762963 0.31335 0.150263 0.0259009 0.0207135 0.732151 0.159596 0.0259009 0.0207135
0.766667 0.314308 0.151498 0.0262772 0.0223122 0.733109 0.160259 0.0262772 0.0223122
0.77037 0.315194 0.152792 0.0266566 0.023947 0.733995 0.160831 0.0266566 0.023947
0.774074 0.316005 0.153304 0.0270389 0.0256149 0.734806 0.162848 0.0270389 0.0256149
0.777778 0.31674 0.154629 0.0274273 0.0273159 0.735541 0.163992 0.0274273 0.0273159
0.781481 0.317397 0.155622 0.0278187 0.0287942 0.736198 0.165467 0.0278187 0.0287942
0.785185 0.317974 0.157639 0.0282101 0.0306487 0.736775 0.166671 0.0282101 0.0306487
0.788889 0.31847 0.160409 0.0286015 0.0325756 0.737271 0.166942 0.0286015 0.0325756
0.792593 0.318881 0.161613 0.0289116 0.0345024 0.737682 0.167063 0.0289116 0.0345024
0.796296 0.319207 0.162336 0.0291314 0.036369 0.738009 0.167785 0.0291314 0.036369
0.8 0.319446 0.164323 0.0293542 0.0368809 0.738247 0.168658 0.0293542 0.0368809
0.803704 0.319595 0.16619 0.0295739 0.0371518 0.738396 0.170736 0.0295739 0.0371518
0.807407 0.319653 0.167213 0.0297576 0.0374529 0.738454 0.171428 0.0297576 0.0374529
0.811111 0.319617 0.167846 0.0300195 0.0377238 0.738418 0.173084 0.0300195 0.0377238
0.814815 0.319486 0.169833 0.0302273 0.0379948 0.738287 0.17468 0.0302273 0.0379948
0.818519 0.319258 0.171308 0.0304681 0.0382658 0.738059 0.176336 0.0304681 0.0382658
0.822222 0.318929 0.172753 0.0306789 0.0395604 0.73773 0.177781 0.0306789 0.0395604
0.825926 0.3185 0.174168 0.0309197 0.041156 0.737301 0.179196 0.0309197 0.041156
0.82963 0.317967 0.175884 0.0311305 0.0423302 0.736768 0.18037 0.0311305 0.0423302
0.833333 0.317328 0.177058 0.0314616 0.0426012 0.736129 0.182628 0.0314616 0.0426012
0.837037 0.316581 0.178353 0.0321842 0.0428721 0.735382 0.18332 0.0321842 0.0428721
0.840741 0.315724 0.178684 0.0329068 0.043113 0.734526 0.185187 0.0329068 0.043113
0.844444 0.314756 0.178413 0.0336594 0.0433839 0.733557 0.186873 0.0336594 0.0433839
0.848148 0.313673 0.179286 0.0344121 0.0436248 0.732474 0.187987 0.0344121 0.0436248
0.851852 0.312474 0.180882 0.0351347 0.0438957 0.731275 0.189161 0.0351347 0.0438957
0.855556 0.311156 0.18317 0.0355261 0.0441366 0.729957 0.190305 0.0355261 0.0441366
0.859259 0.309718 0.18311 0.0359174 0.0443775 0.728519 0.191449 0.0359174 0.0443775
0.862963 0.308156 0.184163 0.0363088 0.0446183 0.726957 0.192623 0.0363088 0.0446183
0.866667 0.30647 0.185548 0.0367303 0.0448592 0.725271 0.192985 0.0367303 0.0448592
0.87037 0.304655 0.187987 0.0371217 0.0450699 0.723457 0.19446 0.0371217 0.0450699
0.874074 0.302712 0.189522 0.0375432 0.0453108 0.721513 0.195664 0.0375432 0.0453108
0.877778 0.300636 0.19175 0.0379346 0.0455215 0.719437 0.196718 0.0379346 0.0455215
0.881481 0.298426 0.1944 0.0383862 0.0457624 0.717227 0.198314 0.0383862 0.0457624


==> anc/trace_anomaly_36x12_MS_145.0.dat <==
0 0 7.03898e-307 0 0 2.59142 0.122776 -2.61147e-15 2.61147e-15
0.0037037 3.35526e-05 5.19945e-06 1.57278e-06 1.52401e-06 2.59146 0.122776 1.57278e-06 1.52401e-06
0.00740741 0.000134209 2.07948e-05 6.29233e-06 6.09663e-06 2.59156 0.122776 6.29233e-06 6.09663e-06
0.0111111 0.000301963 4.6786e-05 1.41532e-05 1.37137e-05 2.59173 0.122776 1.41532e-05 1.37137e-05
0.0148148 0.000536807 8.3155e-05 2.51543e-05 2.43745e-05 2.59196 0.122776 2.51543e-05 2.43745e-05
0.0185185 0.000838728 0.000129941 3.92894e-05 3.80851e-05 2.59226 0.122776 3.92894e-05 3.80851e-05
0.0222222 0.00120771 0.000187084 5.65707e-05 5.48245e-05 2.59263 0.122776 5.65707e-05 5.48245e-05
0.0259259 0.00164374 0.000254613 7.6953e-05 7.46047e-05 2.59307 0.122776 7.6953e-05 7.46047e-05
0.0296296 0.00214678 0.000332379 0.000100466 9.73956e-05 2.59357 0.122776 0.000100466 9.73956e-05
0.0333333 0.00271682 0.000420592 0.000127111 0.000123227 2.59414 0.122776 0.000127111 0.000123227
0.037037 0.00335382 0.000519343 0.000156826 0.00015207 2.59478 0.122806 0.000156826 0.00015207
0.0407407 0.00405775 0.000628329 0.000189643 0.000183923 2.59548 0.122806 0.000189643 0.000183923
0.0444444 0.00482857 0.000747552 0.00022556 0.000218786 2.59625 0.122806 0.00022556 0.000218786
0.0481481 0.00566625 0.000877012 0.000264519 0.000256661 2.59709 0.122866 0.000264519 0.000256661
0.0518519 0.00657074 0.00101701 0.000306487 0.000297486 2.59799 0.122836 0.000306487 0.000297486
0.0555556 0.00754198 0.00116724 0.000351648 0.000341411 2.59897 0.122776 0.000351648 0.000341411
0.0592593 0.00857994 0.00132741 0.000399518 0.000388077 2.6 0.122896 0.000399518 0.000388077
0.062963 0.00968456 0.00149751 0.000450699 0.000437753 2.60111 0.122956 0.000450699 0.000437753
0.0666667 0.0108558 0.00167815 0.000505192 0.00049044 2.60228 0.122986 0.000505192 0.00049044
0.0703704 0.0120935 0.00186873 0.000563299 0.000546138 2.60352 0.123047 0.000563299 0.000546138
0.0740741 0.0133977 0.00206954 0.000624717 0.000604545 2.60482 0.123077 0.000624717 0.000604545
0.0777778 0.0147684 0.00228029 0.000689446 0.000665963 2.60619 0.123016 0.000689446 0.000665963
0.0814815 0.0162053 0.00250097 0.000757488 0.00073009 2.60763 0.122926 0.000757488 0.00073009
0.0851852 0.0177086 0.00273159 0.00082854 0.000797229 2.60913 0.123016 0.00082854 0.000797229
0.0888889 0.019278 0.00297245 0.000903205 0.000867378 2.6107 0.123047 0.000903205 0.000867378
0.0925926 0.0209134 0.00322143 0.00098088 0.000939935 2.61234 0.123016 0.00098088 0.000939935
0.0962963 0.0226149 0.00348336 0.00106217 0.0010158 2.61404 0.123137 0.00106217 0.0010158
0.1 0.0243824 0.00375432 0.00114677 0.00109408 2.61581 0.123257 0.00114677 0.00109408
0.103704 0.0262156 0.0040313 0.00123468 0.00117537 2.61764 0.123619 0.00123468 0.00117537
0.107407 0.0281146 0.00432334 0.00132621 0.00125907 2.61954 0.123589 0.00132621 0.00125907
0.111111 0.0300792 0.0046214 0.00142074 0.00134577 2.6215 0.123468 0.00142074 0.00134577
0.114815 0.0321094 0.00492548 0.00151919 0.00143519 2.62353 0.123287 0.00151919 0.00143519
0.118519 0.0342049 0.0052416 0.00162095 0.00152732 2.62563 0.123016 0.00162095 0.00152732
0.122222 0.0363658 0.00556675 0.00172602 0.00162185 2.62779 0.122806 0.00172602 0.00162185
0.125926 0.0385919 0.00590094 0.00183501 0.0017194 2.63002 0.122565 0.00183501 0.0017194
0.12963 0.040883 0.00624114 0.00194731 0.00181936 2.63231 0.122444 0.00194731 0.00181936
0.133333 0.0432391 0.0065964 0.00206322 0.00192172 2.63466 0.122475 0.00206322 0.00192172
0.137037 0.0456601 0.00696672 0.00218274 0.00202679 2.63708 0.122414 0.00218274 0.00202679
0.140741 0.0481457 0.00734908 0.00230588 0.00213427 2.63957 0.122655 0.00230588 0.00213427
0.144444 0.0506959 0.00773745 0.00243293 0.00224446 2.64212 0.122776 0.00243293 0.00224446
0.148148 0.0533106 0.00812884 0.0025636 0.00235706 2.64473 0.122746 0.0025636 0.00235706
0.151852 0.0559896 0.00851722 0.00269787 0.00247207 2.64741 0.123016 0.00269787 0.00247207
0.155556 0.0587327 0.00892366 0.00283576 0.00258949 2.65016 0.123167 0.00283576 0.00258949
0.159259 0.0615398 0.00934516 0.00297787 0.00270931 2.65296 0.122986 0.00297787 0.00270931
0.162963 0.0644108 0.00976665 0.00312208 0.00283155 2.65583 0.122896 0.00312208 0.00283155
0.166667 0.0673455 0.0101942 0.00327261 0.00295589 2.65877 0.123077 0.00327261 0.00295589
0.17037 0.0703438 0.0106307 0.00342616 0.00308294 2.66177 0.123348 0.00342616 0.00308294
0.174074 0.0734055 0.0110823 0.00358271 0.0032124 2.66483 0.123257 0.00358271 0.0032124
0.177778 0.0765304 0.0115399 0.00374529 0.00334186 2.66795 0.123528 0.00374529 0.00334186
0.181481 0.0797184 0.0119976 0.00391088 0.00347734 2.67114 0.123318 0.00391088 0.00347734
0.185185 0.0829692 0.0124582 0.00407947 0.00361282 2.67439 0.123408 0.00407947 0.00361282
0.188889 0.0862828 0.0129218 0.00425409 0.0037483 2.67771 0.12395 0.00425409 0.0037483
0.192593 0.089659 0.0133885 0.00443172 0.0038898 2.68108 0.124281 0.00443172 0.0038898
0.196296 0.0930975 0.0138642 0.00461538 0.0040313 2.68452 0.124492 0.00461538 0.0040313
0.2 0.0965982 0.0143399 0.00479602 0.00417582 2.68802 0.124733 0.00479602 0.00417582
0.203704 0.100161 0.0148246 0.00495859 0.00432635 2.69158 0.124883 0.00495859 0.00432635
0.207407 0.103785 0.0153153 0.00512117 0.0044799 2.69521 0.124853 0.00512117 0.0044799
0.211111 0.107471 0.0158482 0.00528375 0.00463344 2.69889 0.125365 0.00528375 0.00463344
0.214815 0.111219 0.0163902 0.00544933 0.00479 2.70264 0.125004 0.00544933 0.00479
0.218519 0.115028 0.0169351 0.00561492 0.00494956 2.70645 0.124552 0.00561492 0.00494956
0.222222 0.118897 0.017468 0.00578352 0.00511214 2.71032 0.124492 0.00578352 0.00511214
0.225926 0.122828 0.0179979 0.00595212 0.00527472 2.71425 0.124763 0.00595212 0.00527472
0.22963 0.126819 0.0185398 0.00612373 0.00544331 2.71824 0.125124 0.00612373 0.00544331
0.233333 0.13087 0.0190937 0.00629534 0.00561191 2.72229 0.125485 0.00629534 0.00561191
0.237037 0.134982 0.0196537 0.00649705 0.00578051 2.72641 0.125365 0.00649705 0.00578051
0.240741 0.139154 0.0202228 0.0067078 0.00595212 2.73058 0.125184 0.0067078 0.00595212
0.244444 0.143385 0.0207948 0.00692457 0.00612674 2.73481 0.125274 0.00692457 0.00612674
0.248148 0.147676 0.0213819 0.00714134 0.00630437 2.7391 0.125124 0.00714134 0.00630437
0.251852 0.152026 0.021972 0.00736413 0.006482 2.74345 0.125244 0.00736413 0.006482
0.255556 0.156435 0.0225711 0.00758692 0.00666264 2.74786 0.125154 0.00758692 0.00666264
0.259259 0.160902 0.0231732 0.00781573 0.00684629 2.75233 0.125154 0.00781573 0.00684629
0.262963 0.165429 0.0237814 0.00805056 0.00702994 2.75685 0.125696 0.00805056 0.00702994
0.266667 0.170014 0.0243655 0.0082854 0.00721661 2.76144 0.125967 0.0082854 0.00721661
0.27037 0.174657 0.0249977 0.00852625 0.00740628 2.76608 0.126057 0.00852625 0.00740628
0.274074 0.179358 0.0255968 0.00877012 0.00759595 2.77078 0.125967 0.00877012 0.00759595
0.277778 0.184117 0.026205 0.00901699 0.00778864 2.77554 0.125967 0.00901699 0.00778864
0.281481 0.188933 0.0268342 0.00924279 0.00798433 2.78036 0.126238 0.00924279 0.00798433
0.285185 0.193807 0.0274424 0.00938129 0.00818303 2.78523 0.126569 0.00938129 0.00818303
0.288889 0.198739 0.0281107 0.00951677 0.00838174 2.79016 0.126599 0.00951677 0.00838174
0.292593 0.203727 0.0287851 0.00964623 0.00858346 2.79515 0.1269 0.00964623 0.00858346
0.296296 0.208772 0.0294686 0.00977267 0.00878517 2.8002 0.12669 0.00977267 0.00878517
0.3 0.213874 0.030167 0.00989611 0.00898388 2.8053 0.126057 0.00989611 0.00898388
0.303704 0.219032 0.0308595 0.0100105 0.00918258 2.81046 0.126057 0.0100105 0.00918258
0.307407 0.224247 0.031552 0.0101219 0.0093843 2.81567 0.126629 0.0101219 0.0093843
0.311111 0.229517 0.0322444 0.0102273 0.009583 2.82094 0.127201 0.0102273 0.009583
0.314815 0.234842 0.0329369 0.0103959 0.00978171 2.82627 0.127472 0.0103959 0.00978171
0.318519 0.240223 0.0335992 0.0106729 0.00998342 2.83165 0.127533 0.0106729 0.00998342
0.322222 0.24566 0.0342616 0.0109559 0.0101851 2.83708 0.127653 0.0109559 0.0101851
0.325926 0.25115 0.034954 0.0112419 0.0103869 2.84257 0.127623 0.0112419 0.0103869
0.32963 0.256695 0.0356164 0.0115339 0.0105916 2.84812 0.127743 0.0115339 0.0105916
0.333333 0.262294 0.0363088 0.011826 0.0107963 2.85372 0.127773 0.011826 0.0107963
0.337037 0.267947 0.0370314 0.012124 0.011001 2.85937 0.127713 0.012124 0.011001
0.340741 0.273653 0.037754 0.0124251 0.0112027 2.86508 0.127743 0.0124251 0.0112027
0.344444 0.279411 0.0385066 0.0127292 0.0113954 2.87083 0.127653 0.0127292 0.0113954
0.348148 0.285221 0.0392894 0.0130393 0.0115911 2.87664 0.127773 0.0130393 0.0115911
0.351852 0.291083 0.0399819 0.0133494 0.0117898 2.88251 0.127803 0.0133494 0.0117898
0.355556 0.296997 0.0405238 0.0136625 0.0119915 2.88842 0.128014 0.0136625 0.0119915
0.359259 0.302961 0.0410356 0.0139756 0.0121933 2.89438 0.128345 0.0139756 0.0121933
0.362963 0.308976 0.0417281 0.0142947 0.012401 2.9004 0.128466 0.0142947 0.012401
0.366667 0.31504 0.0423001 0.0146139 0.0126087 2.90646 0.128406 0.0146139 0.0126087
0.37037 0.321154 0.0429925 0.014936 0.0128225 2.91258 0.128496 0.014936 0.0128225
0.374074 0.327316 0.0437452 0.0152611 0.0130363 2.91874 0.128917 0.0152611 0.0130363
0.377778 0.333525 0.0444377 0.0155893 0.013256 2.92495 0.129339 0.0155893 0.013256
0.381481 0.339782 0.0451602 0.0159175 0.0134788 2.93121 0.129279 0.0159175 0.0134788
0.385185 0.346085 0.0459129 0.0162487 0.0137016 2.93751 0.130061 0.0162487 0.0137016
0.388889 0.352434 0.0466656 0.0165798 0.0139786 2.94386 0.130212 0.0165798 0.0139786
0.392593 0.358827 0.0473881 0.016917 0.0142526 2.95025 0.130814 0.016917 0.0142526
0.396296 0.365265 0.0481107 0.0172542 0.0145265 2.95669 0.131115 0.0172542 0.0145265
0.4 0.371745 0.0488634 0.0175944 0.0148005 2.96317 0.131356 0.0175944 0.0148005
0.403704 0.378268 0.0495558 0.0179376 0.0150745 2.96969 0.131507 0.0179376 0.0150745
0.407407 0.384832 0.0502784 0.0182809 0.0153424 2.97626 0.131627 0.0182809 0.0153424
0.411111 0.391437 0.0509106 0.0186301 0.0155953 2.98286 0.131958 0.0186301 0.0155953
0.414815 0.398082 0.0516031 0.0189793 0.0158512 2.98951 0.132049 0.0189793 0.0158512
0.418519 0.404765 0.052145 0.0193316 0.0161102 2.99619 0.132018 0.0193316 0.0161102
0.422222 0.411487 0.0528375 0.0196869 0.0163721 3.00291 0.132319 0.0196869 0.0163721
0.425926 0.418245 0.0535901 0.0200421 0.016634 3.00967 0.132861 0.0200421 0.016634
0.42963 0.42504 0.0543428 0.0204034 0.0168959 3.01646 0.133343 0.0204034 0.0168959
0.433333 0.431871 0.0551256 0.0207647 0.0171639 3.02329 0.133704 0.0207647 0.0171639
0.437037 0.438735 0.0559084 0.021129 0.0174319 3.03016 0.134005 0.021129 0.0174319
0.440741 0.445633 0.0568116 0.0214963 0.0177028 3.03706 0.134487 0.0214963 0.0177028
0.444444 0.452564 0.0575944 0.0218666 0.0179768 3.04399 0.134939 0.0218666 0.0179768
0.448148 0.459526 0.058347 0.0222399 0.0182508 3.05095 0.135631 0.0222399 0.0182508
0.451852 0.466519 0.05919 0.0226162 0.0185277 3.05794 0.136384 0.0226162 0.0185277
0.455556 0.473541 0.059762 0.0229956 0.0188047 3.06496 0.137227 0.0229956 0.0188047
0.459259 0.480592 0.0604846 0.0233749 0.0190847 3.07202 0.137167 0.0233749 0.0190847
0.462963 0.487671 0.0613276 0.0237603 0.0193466 3.07909 0.137468 0.0237603 0.0193466
0.466667 0.494776 0.0621104 0.0241487 0.0196026 3.0862 0.13816 0.0241487 0.0196026
0.47037 0.501907 0.0630136 0.0245371 0.0198554 3.09333 0.138612 0.0245371 0.0198554
0.474074 0.509063 0.0637964 0.0249284 0.0201083 3.10049 0.138943 0.0249284 0.0201083
0.477778 0.516242 0.0644286 0.0253259 0.0203582 3.10767 0.139906 0.0253259 0.0203582
0.481481 0.523443 0.0652114 0.0257233 0.0206081 3.11487 0.139455 0.0257233 0.0206081
0.485185 0.530666 0.0659942 0.0261237 0.020855 3.12209 0.139906 0.0261237 0.020855
0.488889 0.537909 0.0665361 0.0265271 0.0210989 3.12933 0.140057 0.0265271 0.0210989
0.492593 0.545171 0.0671683 0.0269366 0.0213427 3.13659 0.140298 0.0269366 0.0213427
0.496296 0.552452 0.0677705 0.027346 0.0215806 3.14388 0.140629 0.027346 0.0215806
0.5 0.559749 0.0684328 0.0277585 0.0218184 3.15117 0.141171 0.0277585 0.0218184
0.503704 0.567062 0.0690349 0.028174 0.0220532 3.15849 0.141713 0.028174 0.0220532
0.507407 0.57439 0.0696371 0.0285924 0.0223332 3.16581 0.142285 0.0285924 0.0223332
0.511111 0.581732 0.070179 0.0290139 0.0225139 3.17316 0.142496 0.0290139 0.0225139
0.514815 0.589086 0.0706908 0.0294385 0.0227397 3.18051 0.142345 0.0294385 0.0227397
0.518519 0.596452 0.0713532 0.029866 0.0229625 3.18788 0.142616 0.029866 0.0229625
0.522222 0.603827 0.0719553 0.0302875 0.0231823 3.19525 0.142767 0.0302875 0.0231823
0.525926 0.611212 0.0724972 0.0307391 0.023399 3.20264 0.142797 0.0307391 0.023399
0.52963 0.618604 0.0730994 0.0311606 0.0236098 3.21003 0.143188 0.0311606 0.0236098
0.533333 0.626002 0.0737015 0.0316122 0.0238205 3.21743 0.143308 0.0316122 0.0238205
0.537037 0.633406 0.0742434 0.0320638 0.0240975 3.22483 0.144242 0.0320638 0.0240975
0.540741 0.640814 0.0747853 0.0324853 0.0243956 3.23224 0.144814 0.0324853 0.0243956
0.544444 0.648225 0.0753273 0.0329369 0.0246966 3.23965 0.144904 0.0329369 0.0246966
0.548148 0.655637 0.0758993 0.0333885 0.0249977 3.24706 0.145446 0.0333885 0.0249977
0.551852 0.66305 0.0765617 0.0338401 0.0253078 3.25447 0.145416 0.0338401 0.0253078
0.555556 0.670462 0.0771638 0.0343218 0.025639 3.26189 0.145687 0.0343218 0.025639
0.559259 0.677871 0.077495 0.0347734 0.0259701 3.26929 0.146169 0.0347734 0.0259701
0.562963 0.685277 0.078067 0.035225 0.0263043 3.2767 0.14644 0.035225 0.0263043
0.566667 0.692677 0.0786089 0.0357067 0.0266415 3.2841 0.146229 0.0357067 0.0266415
0.57037 0.700072 0.0792713 0.0361583 0.0269787 3.2915 0.146259 0.0361583 0.0269787
0.574074 0.707459 0.0796325 0.03664 0.0273189 3.29888 0.146711 0.03664 0.0273189
0.577778 0.714837 0.0801143 0.0371217 0.0276591 3.30626 0.147403 0.0371217 0.0276591
0.581481 0.722205 0.0807164 0.0376034 0.0280024 3.31363 0.147734 0.0376034 0.0280024
0.585185 0.729561 0.0813486 0.0380851 0.0283456 3.32098 0.148397 0.0380851 0.0283456
0.588889 0.736905 0.0819508 0.0385668 0.0286918 3.32833 0.148878 0.0385668 0.0286918
0.592593 0.744233 0.0824024 0.0390485 0.029038 3.33566 0.14933 0.0390485 0.029038
0.596296 0.751547 0.082854 0.0395604 0.0293873 3.34297 0.149872 0.0395604 0.0293873
0.6 0.758842 0.0834561 0.0400421 0.0297365 3.35027 0.150233 0.0400421 0.0297365
0.603704 0.76612 0.0835765 0.0405238 0.0300888 3.35754 0.150745 0.0405238 0.0300888
0.607407 0.773377 0.0840582 0.0410356 0.030438 3.3648 0.150323 0.0410356 0.030438
0.611111 0.780612 0.0850217 0.0415474 0.0307993 3.37204 0.149992 0.0415474 0.0307993
0.614815 0.787825 0.0851421 0.0420291 0.0311606 3.37925 0.150594 0.0420291 0.0311606
0.618519 0.795014 0.0855034 0.0425409 0.0314917 3.38644 0.151106 0.0425409 0.0314917
0.622222 0.802176 0.0855937 0.0430528 0.0317928 3.3936 0.151407 0.0430528 0.0317928
0.625926 0.809311 0.086256 0.0435646 0.032124 3.40073 0.151528 0.0435646 0.032124
0.62963 0.816417 0.086798 0.0441065 0.0324552 3.40784 0.151648 0.0441065 0.0324552
0.633333 0.823493 0.0870087 0.0446183 0.0327863 3.41492 0.151859 0.0446183 0.0327863
0.637037 0.830536 0.0875807 0.0451301 0.0330874 3.42196 0.151799 0.0451301 0.0330874
0.640741 0.837547 0.0877915 0.0456721 0.0334186 3.42897 0.15222 0.0456721 0.0334186
0.644444 0.844522 0.0880625 0.0461839 0.0339304 3.43595 0.15219 0.0461839 0.0339304
0.648148 0.851461 0.0884538 0.0467258 0.0342315 3.44288 0.151347 0.0467258 0.0342315
0.651852 0.858362 0.0885743 0.0472376 0.0345325 3.44978 0.151618 0.0472376 0.0345325
0.655556 0.865222 0.0888151 0.0477795 0.0348637 3.45665 0.151889 0.0477795 0.0348637
0.659259 0.872042 0.0898388 0.0483215 0.0351949 3.46347 0.152461 0.0483215 0.0351949
0.662963 0.878819 0.0904409 0.0488634 0.0355261 3.47024 0.152581 0.0488634 0.0355261
0.666667 0.885551 0.0905312 0.0494053 0.0358271 3.47697 0.153545 0.0494053 0.0358271
0.67037 0.892237 0.0907119 0.0499472 0.0361583 3.48366 0.153635 0.0499472 0.0361583
0.674074 0.898876 0.0909828 0.0505192 0.0364895 3.4903 0.153906 0.0505192 0.0364895
0.677778 0.905464 0.0917054 0.0510612 0.0368206 3.49689 0.154448 0.0510612 0.0368206
0.681481 0.912002 0.0919161 0.0516031 0.0371518 3.50343 0.15514 0.0516031 0.0371518
0.685185 0.918488 0.0923376 0.0521751 0.037483 3.50991 0.155532 0.0521751 0.037483
0.688889 0.924918 0.0924882 0.052717 0.0378443 3.51634 0.155983 0.052717 0.0378443
0.692593 0.931293 0.0926387 0.0532891 0.0388679 3.52272 0.156555 0.0532891 0.0388679
0.696296 0.93761 0.0929097 0.0538611 0.0392593 3.52903 0.156586 0.0538611 0.0392593
0.7 0.943867 0.0929398 0.0544331 0.0396507 3.53529 0.156947 0.0544331 0.0396507
0.703704 0.950064 0.0934215 0.0549751 0.040012 3.54149 0.157037 0.0549751 0.040012
0.707407 0.956197 0.0939333 0.0555471 0.0403732 3.54762 0.156796 0.0555471 0.0403732
0.711111 0.962265 0.094144 0.0561191 0.0407044 3.55369 0.156947 0.0561191 0.0407044
0.714815 0.968267 0.0943849 0.0569019 0.0410356 3.55969 0.156555 0.0569019 0.0410356
0.718519 0.974201 0.0947763 0.0584674 0.0413668 3.56562 0.155953 0.0584674 0.0413668
0.722222 0.980065 0.0950171 0.0600631 0.0416979 3.57149 0.155622 0.0600631 0.0416979
0.725926 0.985857 0.0954386 0.0616889 0.0423001 3.57728 0.155923 0.0616889 0.0423001
0.72963 0.991576 0.0957698 0.0633448 0.0426915 3.583 0.155562 0.0633448 0.0426915
0.733333 0.997219 0.096101 0.0650307 0.0430829 3.58864 0.155893 0.0650307 0.0430829
0.737037 1.00278 0.0963117 0.0667167 0.0434743 3.59421 0.156044 0.0667167 0.0434743
0.740741 1.00827 0.0967031 0.0684629 0.0438355 3.59969 0.154328 0.0684629 0.0438355
0.744444 1.01368 0.0967934 0.0702392 0.0442269 3.6051 0.154689 0.0702392 0.0442269
0.748148 1.019 0.0972751 0.0720456 0.0446183 3.61042 0.154599 0.0720456 0.0446183
0.751852 1.02424 0.0973655 0.073852 0.0450097 3.61566 0.154388 0.073852 0.0450097
0.755556 1.02939 0.0978773 0.0757187 0.0454011 3.62081 0.153906 0.0757187 0.0454011
0.759259 1.03445 0.0983289 0.0776154 0.0457624 3.62588 0.154237 0.0776154 0.0457624
0.762963 1.03943 0.098359 0.0795121 0.0461538 3.63085 0.154719 0.0795121 0.0461538
0.766667 1.04431 0.0986601 0.0808067 0.0465451 3.63573 0.155201 0.0808067 0.0465451
0.77037 1.0491 0.0991418 0.0813787 0.0469365 3.64052 0.155743 0.0813787 0.0469365
0.774074 1.05379 0.0994729 0.0819508 0.0473881 3.64521 0.156465 0.0819508 0.0473881
0.777778 1.05838 0.0999848 0.0825228 0.0479 3.6498 0.156676 0.0825228 0.0479
0.781481 1.06287 0.099503 0.0830948 0.0483817 3.6543 0.156706 0.0830948 0.0483817
0.785185 1.06726 0.100196 0.0836669 0.0488935 3.65869 0.1577 0.0836669 0.0488935
0.788889 1.07155 0.101159 0.0842389 0.0493752 3.66298 0.15791 0.0842389 0.0493752
0.792593 1.07573 0.101159 0.0848109 0.049887 3.66716 0.1577 0.0848109 0.049887
0.796296 1.07981 0.101791 0.0853528 0.0503988 3.67123 0.157609 0.0853528 0.0503988
0.8 1.08377 0.102273 0.0859249 0.0508805 3.67519 0.15773 0.0859249 0.0508805
0.803704 1.08762 0.102815 0.0864969 0.0513923 3.67905 0.158904 0.0864969 0.0513923
0.807407 1.09136 0.103718 0.0870689 0.0519042 3.68278 0.159536 0.0870689 0.0519042
0.811111 1.09498 0.103899 0.0876109 0.052416 3.68641 0.160229 0.0876109 0.052416
0.814815 1.09849 0.103869 0.0881829 0.0529278 3.68991 0.161162 0.0881829 0.0529278
0.818519 1.10187 0.105585 0.0887248 0.0534396 3.69329 0.161102 0.0887248 0.0534396
0.822222 1.10513 0.106879 0.0892968 0.0539514 3.69655 0.161342 0.0892968 0.0539514
0.825926 1.10827 0.107481 0.0898388 0.0547342 3.69969 0.161493 0.0898388 0.0547342
0.82963 1.11128 0.108023 0.0904108 0.0553062 3.7027 0.163119 0.0904108 0.0553062
0.833333 1.11416 0.108776 0.0909527 0.0557578 3.70559 0.164112 0.0909527 0.0557578
0.837037 1.11691 0.109589 0.0914946 0.0562395 3.70834 0.165196 0.0914946 0.0562395
0.840741 1.11953 0.11004 0.0920366 0.0567213 3.71096 0.164594 0.0920366 0.0567213
0.844444 1.12202 0.11004 0.0925785 0.057203 3.71344 0.165407 0.0925785 0.057203
0.848148 1.12436 0.111004 0.0931204 0.0576847 3.71579 0.16622 0.0931204 0.0576847
0.851852 1.12657 0.112148 0.0936623 0.0581965 3.718 0.16634 0.0936623 0.0581965
0.855556 1.12864 0.112389 0.0942042 0.0586782 3.72006 0.166882 0.0942042 0.0586782
0.859259 1.13056 0.113954 0.0947462 0.05919 3.72199 0.167063 0.0947462 0.05919
0.862963 1.13234 0.115219 0.0952881 0.0597319 3.72376 0.167846 0.0952881 0.0597319
0.866667 1.13397 0.115881 0.09583 0.0602438 3.72539 0.168628 0.09583 0.0602438
0.87037 1.13545 0.116303 0.0963418 0.0607857 3.72687 0.168538 0.0963418 0.0607857
0.874074 1.13677 0.117146 0.0968838 0.0613276 3.7282 0.168929 0.0968838 0.0613276
0.877778 1.13795 0.117537 0.0973956 0.0618394 3.72937 0.169471 0.0973956 0.0618394
0.881481 1.13896 0.117387 0.0979375 0.0623813 3.73039 0.169893 0.0979375 0.0623813

